Bethe Algebra using Pure Spinors

We propose a gl(r)-covariant parameterisation of Bethe algebra appearing in so(2r) integrable models, demonstrate its geometric origin from a fused flag, and use it to compute the spectrum of periodic rational spin chains, for various choices of the rank r and Drinfeld polynomials.

==> anc/PureSpinorQQ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    179684,       4574]
NotebookOptionsPosition[    172446,       4452]
NotebookOutlinePosition[    172863,       4469]
CellTagsIndexPosition[    172820,       4466]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook is an addition to the paper \[OpenCurlyDoubleQuote]Bethe \
Algebra using Pure Spinors\[CloseCurlyDoubleQuote] by Simon Ekhammar and \
Dmytro Volin. For copyright and citations, follow the same rules that apply \
to the paper itself.\
\>", "Text",
 CellChangeTimes->{{3.8268027329602213`*^9, 3.826802753581437*^9}, {
  3.826802798171618*^9, 
  3.826802959637929*^9}},ExpressionUUID->"c5de555a-286a-49c0-b9e6-\
ab408f24e1f0"],

Cell[CellGroupData[{

Cell["Init", "Chapter",
 CellChangeTimes->{{3.819384243792306*^9, 3.819384249754924*^9}, {
  3.819386054144404*^9, 
  3.819386058687415*^9}},ExpressionUUID->"bdd513a8-8c8e-470f-b6ae-\
e5d928bc5f14"],

Cell[CellGroupData[{

Cell["General functions", "Section",
 CellChangeTimes->{{3.819385163568286*^9, 3.81938517015956*^9}, {
  3.826803605344919*^9, 
  3.826803605445662*^9}},ExpressionUUID->"aadc7625-25b7-4357-b864-\
42271cb14db1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sh", "[", "a_", "]"}], ":=", 
   RowBox[{"u", "\[Rule]", 
    RowBox[{"u", "+", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "a"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wronsk", "[", "l_List", "]"}], " ", ":=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", " ", "/.", 
        RowBox[{"sh", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", "l", "]"}], "+", "1", "-", 
           RowBox[{"2", " ", "k"}]}], ")"}], "]"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fuse", "[", 
    RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"a", "=", "1"}], "n"], 
     RowBox[{"(", 
      RowBox[{"f", "/.", "\[VeryThinSpace]", 
       RowBox[{"sh", "[", 
        RowBox[{"n", "+", "1", "-", 
         RowBox[{"2", " ", "a"}]}], "]"}]}], ")"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hodge", "[", 
    RowBox[{"f_", ",", "l_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Signature", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"l", ",", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "rank", "]"}], ",", "l"}], "]"}]}], "]"}], 
     "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"Range", "[", "rank", "]"}], ",", "l"}], "]"}], "]"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.819385385971653*^9, 3.819385512780149*^9}, {
  3.8193855582997217`*^9, 3.8193856227951*^9}, {3.819385981722678*^9, 
  3.819385982146916*^9}, {3.819821786238058*^9, 3.81982178635448*^9}, {
  3.820564929050096*^9, 3.82056494718262*^9}, {3.8205649781117353`*^9, 
  3.820564978165106*^9}, {3.821958747057982*^9, 3.82195874954167*^9}, {
  3.826961932004281*^9, 3.826961941476853*^9}, {3.826962060099428*^9, 
  3.826962098827363*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8336489a-38bb-4312-b327-d4eed918c6fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"setUpGamma", "[", "r_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"ClearAll", "[", 
        RowBox[{"G", ",", "Charge", ",", "GH", ",", "Projp", ",", "Projm"}], 
        "]"}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{"Define", " ", "basic", " ", "matrices"}], "*)"}], "\n", 
       RowBox[{"\[Sigma]m", "=", 
        RowBox[{"(", GridBox[{
           {"0", "0"},
           {"1", "0"}
          }], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Sigma]p", "=", 
        RowBox[{"(", GridBox[{
           {"0", "1"},
           {"0", "0"}
          }], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Sigma]z", "=", 
        RowBox[{"(", GridBox[{
           {"1", "0"},
           {"0", 
            RowBox[{"-", "1"}]}
          }], ")"}]}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{"Define", " ", 
         SuperscriptBox["\[CapitalGamma]", "i"]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", "i_", "]"}], " ", ":=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", ">", "0"}], ",", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"\[Sigma]z", ",", 
                RowBox[{"i", "-", "1"}]}], "]"}], ",", 
              RowBox[{"{", "\[Sigma]m", "}"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{
                RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                RowBox[{"r", "-", "i"}]}], "]"}]}], "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"\[Sigma]z", ",", 
                RowBox[{
                 RowBox[{"-", "i"}], "-", "1"}]}], "]"}], ",", 
              RowBox[{"{", "\[Sigma]p", "}"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{
                RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                RowBox[{"r", "+", "i"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{"Define", " ", 
         SuperscriptBox["\[CapitalGamma]", "H"]}], "*)"}], "\n", 
       RowBox[{"GH", ":=", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Join", "[", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"\[Sigma]z", ",", "r"}], "]"}], "]"}]}], "]"}]}], ";", 
       "\n", 
       RowBox[{
        RowBox[{"G", "[", "]"}], ":=", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", "^", "r"}], "]"}]}], ";", "\n", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Define", " ", "charge", " ", "conjugation", " ", "C", " ", "and", 
         " ", "projection", " ", "matrices", " ", 
         SuperscriptBox["\[CapitalGamma]", "\[PlusMinus]"]}], "*)"}], "\n", 
       RowBox[{"Charge", ":=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", "r", ")"}], 
            RowBox[{"(", 
             RowBox[{"r", "-", "1"}], ")"}]}], ")"}]}], 
         RowBox[{"Dot", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", "i", "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"-", "i"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}]}], ";", "\n", 
       RowBox[{"Projp", " ", ":=", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"2", "^", "r"}], "]"}], "+", "GH"}], ")"}]}]}], ";", "\n", 
       RowBox[{"Projm", " ", ":=", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"2", "^", "r"}], "]"}], "-", "GH"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Create", " ", "a", " ", "spinor", " ", "with", " ", "components", 
         " ", "\[CapitalPsi]"}], "*)"}], "\n", 
       RowBox[{"SB", "=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"Range", "[", "r", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"Length", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"CB", "=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"Range", "[", "r", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ToBasis", "[", "l_", "]"}], " ", ":=", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"l", ",", "i"}], "]"}], ",", 
              RowBox[{"(", GridBox[{
                 {"0"},
                 {"1"}
                }], ")"}], ",", 
              RowBox[{"(", GridBox[{
                 {"1"},
                 {"0"}
                }], ")"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]", ":=", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ToBasis", "[", 
              RowBox[{"SB", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"SB", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "SB", "]"}]}], "}"}]}], "]"}], "]"}], 
         "+", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ToBasis", "[", 
              RowBox[{"CB", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"CB", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "CB", "]"}]}], "}"}]}], "]"}], "]"}]}]}],
        ";", "\n", 
       RowBox[{
        RowBox[{"\[Psi]", "[", 
         RowBox[{"{", "}"}], "]"}], " ", "=", " ", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"{", "0", "}"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Get", " ", 
       SuperscriptBox["\[CapitalGamma]", "I"]}], ",", 
      RowBox[{"|", "I"}]}], "|>"}], " ", "1"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "vec___", "]"}], ":=", " ", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "temp", "}"}], ",", 
     RowBox[{
      RowBox[{"temp", "=", 
       RowBox[{"List", "[", "vec", "]"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", 
         RowBox[{"Length", "[", "temp", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"temp", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", 
            RowBox[{"(", 
             RowBox[{"G", "@@", 
              RowBox[{"temp", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;", "All"}], "]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "@@", 
              RowBox[{"temp", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;", "All"}], "]"}], "]"}]}], ")"}], ".", 
            RowBox[{"G", "[", 
             RowBox[{"temp", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"temp", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", 
            RowBox[{"(", 
             RowBox[{"G", "@@", 
              RowBox[{"temp", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;", "All"}], "]"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "@@", 
              RowBox[{"temp", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;", "All"}], "]"}], "]"}]}], ")"}], ".", 
            RowBox[{"G", "[", 
             RowBox[{"temp", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ")"}]}]}], "]"}]}]}],
     "\n", "]"}]}], " ", ";"}]}], "Code",
 CellChangeTimes->{{3.820830550364984*^9, 3.820830587770217*^9}, {
  3.820830618697116*^9, 3.820830656754026*^9}, {3.820830713795162*^9, 
  3.820830721758065*^9}, {3.82083075678041*^9, 3.820830771674108*^9}, {
  3.820831141237365*^9, 3.820831145323038*^9}, {3.821291014091667*^9, 
  3.8212910145962343`*^9}, {3.826695482689797*^9, 3.82669565239425*^9}, {
  3.8266956886823378`*^9, 3.826695827368601*^9}, {3.826701230085058*^9, 
  3.826701252989962*^9}, {3.8267163092229013`*^9, 3.826716311510687*^9}, {
  3.826716606261146*^9, 3.826716606403151*^9}, {3.8269621138340673`*^9, 
  3.826962114902218*^9}, {3.826962949359728*^9, 3.826962959546966*^9}, {
  3.8269630343726263`*^9, 3.826963035546216*^9}, {3.826963077947886*^9, 
  3.826963186404522*^9}, {3.826963654695026*^9, 3.8269636642660217`*^9}, {
  3.826963721926777*^9, 3.826963757867792*^9}, {3.82696394898875*^9, 
  3.826963954642776*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"8ce2bf64-a46c-4a09-a451-99ef98116c2b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Algebra and characters", "Section",
 CellChangeTimes->{{3.819385871888054*^9, 3.819385892149946*^9}, {
  3.819429786480254*^9, 
  3.8194297900692873`*^9}},ExpressionUUID->"391f20a0-c01c-448b-8255-\
228046c166e5"],

Cell["Group Theory", "Text",
 CellChangeTimes->{{3.8221149140540247`*^9, 3.822114918148469*^9}, {
  3.8224138985856543`*^9, 3.822413904311969*^9}, {3.822413935607428*^9, 
  3.822413938577491*^9}},ExpressionUUID->"5c5228a0-45ab-43fb-8189-\
94f50763cdf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "cartanMatrix", ",", "pmToW", ",", "obToDynkin", ",", "dynkinToOB"}], 
    "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"setDAlgebra", "[", "inrank_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\n", 
      RowBox[{"(*", 
       RowBox[{"Fix", " ", "rank", " ", "globally"}], "*)"}], "\n", 
      RowBox[{
       RowBox[{"rank", "=", "inrank"}], ";", " ", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{"Orthogonal", " ", "basis"}], "*)"}], "\n", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "a_", "]"}], " ", ":=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Boole", "[", 
           RowBox[{"b", "\[Equal]", "a"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "rank"}], "}"}]}], "]"}]}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
        "Fundamental", " ", "weights", " ", "in", " ", "orthogonal", " ", 
         "basis"}], "*)"}], "\n", 
       RowBox[{
        RowBox[{"\[Omega]", "[", "i_", "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "<", 
           RowBox[{"rank", "-", "1"}]}], ",", " ", 
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", "i"}], "]"}], ",", "rank"}], "]"}], ",", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[Equal]", 
             RowBox[{"rank", "-", "1"}]}], ",", " ", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "*", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"ConstantArray", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"rank", "-", "1"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"1", ",", "rank"}], "]"}]}]}], "]"}]}], "]"}]}], ";", 
       "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
        "Simple", " ", "roots", " ", "in", " ", "orthogonal", " ", "basis"}], 
        "*)"}], "\n", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a_", "]"}], ":=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"a", "<", "rank"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{"a", "\[Equal]", "b"}], "]"}], "-", 
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"a", "+", "1"}], "\[Equal]", "b"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "rank"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{"b", "\[Equal]", 
               RowBox[{"rank", "-", "1"}]}], "]"}], "+", 
             RowBox[{"Boole", "[", 
              RowBox[{"b", "\[Equal]", "rank"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "rank"}], "}"}]}], "]"}]}], "]"}]}], ";", "\n",
        "\n", 
       RowBox[{"(*", 
        RowBox[{"Cartan", " ", "Matrix"}], "*)"}], "\t\t\t\t\t\t\t", "\n", 
       RowBox[{"cartanMatrix", " ", "=", " ", 
        RowBox[{"cartanMatrixR", "[", "rank", "]"}]}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Plus", "/", "Minus"}], " ", "notations", " ", "to", " ", 
         "weights", " ", "in", " ", "the", " ", "orthogonal", " ", "basis"}], 
        "*)"}], "\n", 
       RowBox[{
        RowBox[{"pmToW", "[", 
         RowBox[{"p_", ",", "rank_"}], "]"}], ":=", " ", 
        RowBox[{
         RowBox[{"(", 
          FractionBox["1", "2"], ")"}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"p", ",", "i"}], "]"}], ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "rank"}], "}"}]}], "]"}]}]}], ";", "\n", 
       RowBox[{
        RowBox[{"pmToW", "[", "p_", "]"}], ":=", 
        RowBox[{"pmToW", "[", 
         RowBox[{"p", ",", "rank"}], "]"}]}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Get", " ", "all", " ", "weights", " ", "of", " ", "a", " ", 
          "representation", " ", "using", " ", 
          RowBox[{"characters", ".", " ", "Warning"}]}], ",", " ", 
         RowBox[{
         "very", " ", "slow", " ", "for", " ", "high", " ", "rank"}]}], 
        "*)"}], "\n", 
       RowBox[{
        RowBox[{"weights", "[", "\[Lambda]_", "]"}], ":=", 
        RowBox[{
         RowBox[{"weights", "[", "\[Lambda]", "]"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", "\[Equal]", 
            RowBox[{"\[Omega]", "[", "1", "]"}]}], ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"\[Epsilon]", "[", "a", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "rank"}], "}"}]}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[Epsilon]", "[", "a", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "rank"}], "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", "\[Equal]", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "rank"}], "]"}]}], ",", 
             RowBox[{"{", "\[Lambda]", "}"}], ",", " ", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"Exponent", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"Variables", "[", 
                    RowBox[{"\[Chi]D", "[", "\[Lambda]", "]"}], "]"}]}], 
                    "]"}], ",", 
                   RowBox[{"(", 
                    RowBox[{"#", "/.", 
                    RowBox[{
                    RowBox[{"x", "[", "a_", "]"}], "\[RuleDelayed]", " ", 
                    "1"}]}], ")"}]}], "]"}], "&"}], "/@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Chi]D", "[", "\[Lambda]", "]"}], "//", 
                    "Expand"}], ")"}], "/.", 
                  RowBox[{"Plus", "\[Rule]", " ", "List"}]}], ")"}]}], ",", 
               "1"}], "]"}]}], "]"}]}], "]"}]}]}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
        "Weyl", " ", "vector", " ", "in", " ", "Dynkin", " ", "basis", " ", 
         "and", " ", "orthogonal", " ", "basis"}], "*)"}], "\n", 
       RowBox[{"\[Rho]D", ":=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", "rank"}], "]"}]}], ";", " ", 
       RowBox[{"\[Rho]", ":=", " ", 
        RowBox[{"dynkinToOB", "[", "\[Rho]D", "]"}]}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
        "Weyl", " ", "reflections", " ", "in", " ", "orthogonal", " ", 
         "basis"}], "*)"}], "\n", 
       RowBox[{
        RowBox[{"weylRefl", "[", 
         RowBox[{"s_", ",", "a_"}], "]"}], ":=", " ", 
        RowBox[{"s", "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{"s", ".", "a"}], 
            RowBox[{"a", ".", "a"}]], ")"}], "a"}]}]}], " ", ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Function", " ", "to", " ", "decompose", " ", "tensor", " ", 
          "product", " ", "between", " ", "two", " ", "states"}], ",", " ", 
         RowBox[{
          RowBox[{
          "method", " ", "is", " ", "Weyl", " ", "method", " ", "of", " ", 
           RowBox[{"characters", "/", "Racah"}]}], "-", 
          RowBox[{"Speiser", " ", "algorithm"}]}]}], "*)"}], "\n", 
       RowBox[{
        RowBox[{"decomposeTP", "[", 
         RowBox[{"HW_", ",", "State_", ",", "mult_"}], "]"}], ":=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "count", ",", "root"}], "}"}], ",", "\n",
           "\[IndentingNewLine]", "\t", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Collect", " ", "all", " ", "states", " ", "of", " ", "the", " ", 
              RowBox[{"form", ":", " ", "\[Lambda]"}]}], "=", 
             RowBox[{"HWS", "+"}]}], "\[InvisibleComma]", 
            RowBox[{
             RowBox[{"\[Mu]", "+", "\[Rho]"}], ",", " ", 
             RowBox[{
             "express", " ", "them", " ", "in", " ", "terms", " ", "of", " ", 
              "Dynkin", " ", "labels"}]}]}], "*)"}], "\[IndentingNewLine]", 
          "\t", 
          RowBox[{
           RowBox[{"states", "=", 
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"obToDynkin", "/@", 
                 RowBox[{"(", 
                  RowBox[{"State", "+", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"HW", "+", "\[Rho]"}], ",", 
                    RowBox[{"Length", "[", "State", "]"}]}], "]"}]}], ")"}]}],
                 ")"}], "/.", 
               RowBox[{
                RowBox[{"{", "}"}], "\[Rule]", 
                RowBox[{"Sequence", "[", "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"!", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"#", ",", "0"}], "]"}]}], "&"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\t", "\n", "\t", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Pick", " ", "out", " ", "all", " ", "the", " ", "states", " ", 
              "in", " ", "the", " ", "dominate", " ", "Weyl", " ", 
              "Chamber"}], ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"i", ".", "e"}], " ", "with", " ", "non"}], "-", 
              RowBox[{
              "negative", " ", "Dynkin", " ", "labels", " ", "and", " ", 
               "remove", " ", "\[Rho]"}]}]}], "*)"}], "\[IndentingNewLine]", 
           "\t", 
           RowBox[{"posStates", "=", 
            RowBox[{"Select", "[", 
             RowBox[{"states", ",", 
              RowBox[{
               RowBox[{"AllTrue", "[", 
                RowBox[{"#", ",", "Positive"}], "]"}], "&"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\t", 
           RowBox[{"posStates", "=", 
            RowBox[{
             RowBox[{"posStates", "-", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"\[Rho]D", ",", 
                RowBox[{"Length", "[", "posStates", "]"}]}], "]"}]}], "//", 
             "Tally"}]}], ";", "\[IndentingNewLine]", "\t", 
           RowBox[{"negStates", "=", 
            RowBox[{"Select", "[", 
             RowBox[{"states", ",", 
              RowBox[{
               RowBox[{"!", 
                RowBox[{"AllTrue", "[", 
                 RowBox[{"#", ",", "Positive"}], "]"}]}], "&"}]}], "]"}]}], 
           ";", "\n", "\t", "\[IndentingNewLine]", "\t", 
           RowBox[{"(*", 
            RowBox[{
            "Find", " ", "Weyl", " ", "reflections", " ", "that", " ", "map", 
             " ", "states", " ", "with", " ", "negative", " ", "Dynkin", " ", 
             "labels", " ", "to", " ", "the", " ", "fundamental", " ", 
             "domain"}], "*)"}], "\[IndentingNewLine]", "\t", 
           RowBox[{"stateList", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\t", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", "\t\t", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Lambda]", "=", 
               RowBox[{"negStates", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              "\t\t", 
              RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", "\t\t", 
              RowBox[{"While", "[", 
               RowBox[{
                RowBox[{"AnyTrue", "[", 
                 RowBox[{"\[Lambda]", ",", "Negative"}], "]"}], ",", 
                "\[IndentingNewLine]", "\t\t\t", 
                RowBox[{
                 RowBox[{"root", "=", 
                  RowBox[{
                   RowBox[{"First", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"\[Lambda]", ",", 
                    RowBox[{"_", "?", "Negative"}]}], "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", "\t\t\t", 
                 RowBox[{"\[Lambda]", "=", 
                  RowBox[{"obToDynkin", "[", 
                   RowBox[{"weylRefl", "[", 
                    RowBox[{
                    RowBox[{"dynkinToOB", "[", "\[Lambda]", "]"}], ",", 
                    RowBox[{"\[Alpha]", "[", "root", "]"}]}], "]"}], "]"}]}], 
                 ";", "\[IndentingNewLine]", "\t\t\t", 
                 RowBox[{"count", "++"}], ";"}]}], "]"}], ";", "\n", "\t\t", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "Only", " ", "statee", " ", "inside", " ", "the", " ", 
                 "fundamental", " ", "domain", " ", "contribute", " ", "to", 
                 " ", "the", " ", "full", " ", "tensor", " ", "product"}], 
                ",", " ", 
                RowBox[{
                "they", " ", "come", " ", "with", " ", "a", " ", "factor", 
                 " ", "of", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "count"}]}]}], "*)"}], 
              "\[IndentingNewLine]", "\t\t", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"AllTrue", "[", 
                 RowBox[{"\[Lambda]", ",", "Positive"}], "]"}], ",", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"stateList", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\[Lambda]", "-", "\[Rho]D"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "count"}]}], "}"}]}], 
                 "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", "\t", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "negStates", "]"}]}], "}"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Add", " ", "all", " ", "states", " ", "together"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"states", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"dynkinToOB", "[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Join", "[", 
                 RowBox[{"stateList", ",", "posStates"}], "]"}], "//.", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"before___", ",", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "b_"}], "}"}], ",", "between___", ",", 
                   
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "c_"}], "}"}], ",", "after___"}], 
                  "}"}], "\[RuleDelayed]", " ", 
                 RowBox[{"{", 
                  RowBox[{"before", ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", 
                    RowBox[{"b", "+", "c"}]}], "}"}], ",", "between", ",", 
                   "after"}], "}"}]}]}], "//.", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"before___", ",", 
                  RowBox[{"{", 
                   RowBox[{"a_", ",", "0"}], "}"}], ",", "after___"}], "}"}], 
                "\[RuleDelayed]", " ", 
                RowBox[{"{", 
                 RowBox[{"before", ",", "after"}], "}"}]}]}], ")"}]}]}], ";", 
           "\n", 
           RowBox[{"states", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"mult", "*", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", " ",
              "states"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"decomposeTP", "[", 
         RowBox[{"HW_", ",", "State_"}], "]"}], " ", ":=", " ", 
        RowBox[{"decomposeTP", "[", 
         RowBox[{"HW", ",", "State", ",", "1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Function", " ", "to", " ", "decompose", " ", "a", " ", "sum", " ", 
         "of", " ", "irreps"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"decomposeTPL", "[", 
         RowBox[{"HWList_", ",", "State_"}], "]"}], ":=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"decomposeTP", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "State", ",", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
               "HWList"}], ",", "1"}], "]"}], "//.", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"before___", ",", 
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_"}], "}"}], ",", "between___", ",", 
               RowBox[{"{", 
                RowBox[{"a_", ",", "c_"}], "}"}], ",", "after___"}], "}"}], 
             "\[RuleDelayed]", " ", 
             RowBox[{"{", 
              RowBox[{"before", ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", 
                 RowBox[{"b", "+", "c"}]}], "}"}], ",", "between", ",", 
               "after"}], "}"}]}]}], "//.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"before___", ",", 
              RowBox[{"{", 
               RowBox[{"a_", ",", "0"}], "}"}], ",", "after___"}], "}"}], 
            "\[RuleDelayed]", " ", 
            RowBox[{"{", 
             RowBox[{"before", ",", "after"}], "}"}]}]}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Function", " ", "to", " ", "find", " ", "all", " ", "weights", " ", 
         "of", " ", "a", " ", "tensor", " ", 
         RowBox[{"product", " ", 
          SuperscriptBox["\[CircleTimes]", "L"], 
          SubscriptBox["v", "\[Lambda]"]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"multTP", "[", 
         RowBox[{"HWS_", ",", "L_"}], "]"}], " ", ":=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"weights", "/@", "HWS"}], ",", "1"}], "]"}]}], ";", 
          RowBox[{"Nest", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"decomposeTPL", "[", 
              RowBox[{"#", ",", "w"}], "]"}], "&"}], ",", 
            RowBox[{"Tally", "[", "HWS", "]"}], ",", 
            RowBox[{"L", "-", "1"}]}], "]"}]}], ")"}]}], ";", "\n", "\n", 
       RowBox[{
        RowBox[{"getSpinChain", "[", 
         RowBox[{"rep_", ",", "L_"}], "]"}], " ", ":=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"obToDynkin", "[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         RowBox[{"multTP", "[", 
          RowBox[{
           RowBox[{"decomposeKR", "[", "rep", "]"}], ",", "L"}], "]"}]}]}], 
       ";", "\n", "\n", 
       RowBox[{
        RowBox[{"toDim", "[", "l_List", "]"}], ":=", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Chi]D", "[", 
              RowBox[{"dynkinToOB", "[", 
               RowBox[{
                RowBox[{"l", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"x", "[", "a_", "]"}], "\[RuleDelayed]", " ", "1"}]}], 
            ")"}], "*", 
           RowBox[{
            RowBox[{"l", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}]}], "\n", 
     "\n", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cartanMatrixR", "[", "rank_", "]"}], " ", ":=", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "eM", "}"}], ",", " ", "\n", "\t\t\t\t\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"eM", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Boole", "[", 
           RowBox[{
            RowBox[{"i", "\[Equal]", "k"}], " ", "&&", " ", 
            RowBox[{"j", "\[Equal]", "l"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "rank"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "rank"}], "}"}]}], "]"}]}], ";", "\n", 
       "\t\t\t\t\t\t", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"IdentityMatrix", "[", "rank", "]"}]}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"eM", "[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"rank", "-", "2"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"eM", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"rank", "-", "2"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"eM", "[", 
         RowBox[{
          RowBox[{"rank", "-", "2"}], ",", "rank"}], "]"}], "-", 
        RowBox[{"eM", "[", 
         RowBox[{"rank", ",", 
          RowBox[{"rank", "-", "2"}]}], "]"}]}]}]}], "\n", "\t\t\t\t\t\t", 
     "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Converting", " ", "orthogonal", " ", "basis", " ", "to", " ", "Dynkin", 
    " ", "and", " ", "back"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"obToDynkin", "[", "w_", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"PadRight", "[", 
       RowBox[{
        RowBox[{"PadLeft", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"w", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], ",", "i"}], 
         "]"}], ",", 
        RowBox[{"Length", "[", "w", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"Length", "[", "w", "]"}], "-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"PadRight", "[", 
     RowBox[{
      RowBox[{"PadLeft", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"w", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Length", "[", "w", "]"}], "-", "1"}], "]"}], "]"}], "-", 
          RowBox[{"w", "[", 
           RowBox[{"[", 
            RowBox[{"Length", "[", "w", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"Length", "[", "w", "]"}], "-", "1"}]}], "]"}], ",", 
      RowBox[{"Length", "[", "w", "]"}]}], "]"}], "+", 
    RowBox[{"PadLeft", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Length", "[", "w", "]"}], "-", "1"}], "]"}], "]"}], "+", 
        RowBox[{"w", "[", 
         RowBox[{"[", 
          RowBox[{"Length", "[", "w", "]"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"Length", "[", "w", "]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dynkinToOB", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"PadRight", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"1", ",", "i"}], "]"}], ",", 
         RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"Length", "[", "\[Lambda]", "]"}], "-", "2"}]}], "}"}]}], 
     "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Length", "[", "\[Lambda]", "]"}], "-", "1"}], "]"}], "]"}], 
     " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Length", "[", "\[Lambda]", "]"}], "-", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", 
       RowBox[{"Length", "[", "\[Lambda]", "]"}], "]"}], "]"}], " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"1", ",", 
       RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "]"}]}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.819430452094062*^9, 3.8194304521707497`*^9}, {
   3.8197130858643417`*^9, 3.819713121274001*^9}, {3.819716340404005*^9, 
   3.819716371486504*^9}, {3.820566373057493*^9, 3.820566378208706*^9}, 
   3.820566422357316*^9, {3.8205757641922617`*^9, 3.820575818406357*^9}, {
   3.8205758661744537`*^9, 3.820575895758275*^9}, {3.820577442522559*^9, 
   3.820577443951823*^9}, {3.820577538509569*^9, 3.820577552660116*^9}, {
   3.820577605242803*^9, 3.820577831760954*^9}, 3.820577865053363*^9, {
   3.8205779446365213`*^9, 3.8205779699824247`*^9}, {3.822413931085832*^9, 
   3.822414055029915*^9}, {3.822414124676426*^9, 3.822414128570217*^9}, {
   3.822414355832203*^9, 3.822414448411743*^9}, {3.8224145181288443`*^9, 
   3.822414521894796*^9}, {3.822453002314926*^9, 3.8224530810767403`*^9}, {
   3.822453112452112*^9, 3.8224531704821777`*^9}, {3.822462342596816*^9, 
   3.822462359529705*^9}, {3.8231628758422318`*^9, 3.823162908398858*^9}, {
   3.8237654626767893`*^9, 3.823765589596403*^9}, {3.825570960862769*^9, 
   3.825571000146302*^9}, {3.8255710670632544`*^9, 3.825571162473387*^9}, 
   3.825571193379717*^9, {3.8255713053398867`*^9, 3.825571311942108*^9}, {
   3.826695896382998*^9, 3.826695926397238*^9}, {3.826697734384192*^9, 
   3.826697766126617*^9}, {3.8267969000049877`*^9, 3.826796910327367*^9}, {
   3.826798466363657*^9, 3.826798470051635*^9}, {3.8267989181562557`*^9, 
   3.826798969814164*^9}, {3.8267991347401857`*^9, 3.826799137103736*^9}, {
   3.826799507862893*^9, 3.826799551545898*^9}, {3.82696214178996*^9, 
   3.82696214288431*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"51d0b154-3241-4413-865f-df2527745c32"],

Cell["\<\
Functions for characters and decomposition of Kirillov-Reshetikhin Modules\
\>", "Text",
 CellChangeTimes->{{3.8205773007915583`*^9, 
  3.8205773180716457`*^9}},ExpressionUUID->"deecd277-cc3a-4ab6-ada8-\
97073ee324a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Character", " ", "for", " ", 
    SubscriptBox["SO", 
     RowBox[{"2", "n"}]], " ", "and", " ", 
    SubscriptBox["GL", "n"], " ", "in", " ", "orthogonal", " ", "basis"}], 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\[Chi]D", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]D", "[", "\[Lambda]_", "]"}], " ", ":=", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "j", "]"}], 
             RowBox[{
              RowBox[{"Length", "[", "\[Lambda]", "]"}], "+", 
              RowBox[{
              "\[Lambda]", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "-", "i"}]], "+", 
            SuperscriptBox[
             RowBox[{"x", "[", "j", "]"}], 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "\[Lambda]", "]"}], "+", 
                RowBox[{
                "\[Lambda]", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "-", "i"}], ")"}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
         "]"}], "+", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "j", "]"}], 
             RowBox[{
              RowBox[{"Length", "[", "\[Lambda]", "]"}], "+", 
              RowBox[{
              "\[Lambda]", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "-", "i"}]], "-", 
            SuperscriptBox[
             RowBox[{"x", "[", "j", "]"}], 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "\[Lambda]", "]"}], "+", 
                RowBox[{
                "\[Lambda]", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "-", "i"}], ")"}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
         "]"}]}], 
       RowBox[{"Det", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "j", "]"}], 
            RowBox[{
             RowBox[{"Length", "[", "\[Lambda]", "]"}], "-", "i"}]], "+", 
           SuperscriptBox[
            RowBox[{"x", "[", "j", "]"}], 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Length", "[", "\[Lambda]", "]"}], "-", "i"}], 
              ")"}]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
        "]"}]], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]D", "[", 
      RowBox[{"{", "}"}], "]"}], " ", "=", " ", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]GL", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{"Det", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "a", "]"}], 
           RowBox[{
            RowBox[{
            "\[Lambda]", "\[LeftDoubleBracket]", "b", 
             "\[RightDoubleBracket]"}], "+", "1", "-", "b"}]], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", 
            RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
        "]"}], 
       RowBox[{"Det", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "a", "]"}], 
           RowBox[{"1", "-", "b"}]], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", 
            RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
        "]"}]], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Define", " ", "function", " ", "to", " ", "decompose", " ", 
       "Kirillov"}], "-", 
      RowBox[{"Reshetikhin", " ", "modules"}]}], ",", " ", 
     RowBox[{
     "the", " ", "function", " ", "takes", " ", "argument", " ", "in", " ", 
      "the", " ", "Dynkin", " ", "basis"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"shiftDiagram", ",", "transposeT", ",", "decomposeKR"}], "]"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"shiftDiagram", " ", ":=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "a__"}], "}"}], "\[RuleDelayed]", " ", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0"}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"transposeT", "[", "\[Lambda]_", "]"}], ":=", 
     RowBox[{"Total", "/@", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"1", ",", "#"}], "]"}], ",", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        "\[Lambda]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"decomposeKR", "[", "\[Lambda]_", "]"}], " ", ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}], "\[NotEqual]", " ", "0"}], ",", 
       RowBox[{"{", "\[Lambda]", "}"}], ",", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"PadRight", "[", 
           RowBox[{"#", ",", "rank"}], "]"}], "&"}], "/@", 
         RowBox[{"transposeT", "/@", 
          RowBox[{"(", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Tuples", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Range", "[", 
                  RowBox[{
                   RowBox[{"Boole", "[", 
                    RowBox[{"OddQ", "[", "#", "]"}], "]"}], ",", "#", ",", 
                   "2"}], "]"}], "&"}], "/@", 
                RowBox[{"transposeT", "[", "\[Lambda]", "]"}]}], "]"}], "//.",
               "shiftDiagram"}], ",", 
             RowBox[{
              RowBox[{"OrderedQ", "[", 
               RowBox[{"Reverse", "[", "#", "]"}], "]"}], "&"}]}], "]"}], 
           ")"}]}]}], "]"}]}], "]"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQXRf8v8Oh9I2jZJNcF4ieWNszFUQXL1gGphVen+NX
K3/j2LP5A5h+fbwuAkRPspeMB9Ee/r662kD6kU6RPog+aLXdBkQrvDsFpqMa
zZxBtJqbriuI9tpelQuiY+NawHT2/6IqEK0ac6gORJ97Zz4NRO+/mjYbRHMs
VrgGoiX0ntwB0aebi5+C6Kczq76C6JB1LX9A9Po4Z3YdIF1S+MsERPf0XrIG
0Yu0xcPuVALV/7seDqLXHBVJBdEsxQFpIHpLQbwca9Ubx4sLnsqD6J3L7RjW
A2mbr/lgukexWewAkG4K6gbTTn9OLDwIpPds4lgEok8vdFkOot/MO74SRAeE
zdwOomfKbQLTByr28jjWvnFsiDfmB9Fub0ynvGkCht+hP2D6itcmS/bmN44/
Lh62BdE3WBgiQPSaQ5xgGgCkVNBe
  "],
 CellLabel->"In[12]:=",ExpressionUUID->"07fa0922-b64e-4379-a0ca-08f9a2f6694e"]
}, Closed]],

Cell[CellGroupData[{

Cell["QQ-solver functions", "Section",
 CellChangeTimes->{{3.819384243792306*^9, 3.819384257809988*^9}, {
  3.819385686672942*^9, 3.81938569227614*^9}, {3.819385853342268*^9, 
  3.819385884581888*^9}, {3.8194297715302057`*^9, 
  3.819429773171727*^9}},ExpressionUUID->"981206b1-5adb-490d-b733-\
cab301a2392a"],

Cell[TextData[{
 " Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "1"], TraditionalForm]],ExpressionUUID->
  "c2ff99df-bc1c-416b-9e91-48462566c5cd"],
 " from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", 
      SubscriptBox["Q", "2"]}], ")"}], "=", "S"}], TraditionalForm]],
  ExpressionUUID->"095a97fb-930e-4d51-a9ea-3516652e2e0f"],
 ", by expanding ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "1"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", "2"], "(", 
      FractionBox["1", 
       RowBox[{"D", "-", 
        FractionBox["1", "D"]}]], ")"}], 
     FractionBox["S", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["Q", "2"], ")"}], "+"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["Q", "2"], ")"}], "-"]}]]}]}], TraditionalForm]],
  ExpressionUUID->"14025f57-e357-4210-8763-1abffa1d3efc"]
}], "Text",
 CellChangeTimes->{{3.8193843821584253`*^9, 3.8193845475444736`*^9}, {
  3.819392954023658*^9, 3.819392968359404*^9}, {3.823765638318178*^9, 
  3.823765640128088*^9}},ExpressionUUID->"5be3b09f-7f4f-4722-ad17-\
53592644c20b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sportiveByExpansion", "[", 
    RowBox[{"Q1_", ",", "SourceQ_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "expansion", ",", "derivativeExpansion", ",", "derivativeList", ",", 
       "term1", ",", "term2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Expand", " ", "up", " ", "to", " ", "Exp", 
        RowBox[{"(", "Q1", ")"}]}], "+", 
       RowBox[{"1", " ", "to", " ", "get", " ", "all", " ", "terms"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"expansion", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["SourceQ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Q1", "/.", "\[VeryThinSpace]", 
             RowBox[{"sh", "[", "1", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Q1", "/.", "\[VeryThinSpace]", 
             RowBox[{"sh", "[", 
              RowBox[{"-", "1"}], "]"}]}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", 
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"Q1", ",", "u"}], "]"}], "+", "1"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"term1", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Q1"}], "*", "I", "*", 
          RowBox[{"Integrate", "[", 
           RowBox[{"expansion", ",", "u"}], "]"}]}], ")"}], "/.", 
        RowBox[{
         RowBox[{"Log", "[", "u", "]"}], "\[Rule]", " ", "0"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"derivativeExpansion", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{"Exp", "[", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "p"}], "2"], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", "p"}], "]"}]}]],
              ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "0", ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"Exponent", "[", 
                  RowBox[{"expansion", ",", "u"}], "]"}], ",", 
                 RowBox[{"Exponent", "[", 
                  RowBox[{"Q1", ",", "u"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
           "+", 
           RowBox[{"I", "/", "p"}]}], ")"}], ",", "p"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"derivativeList", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"derivativeExpansion", ",", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "derivativeExpansion", "]"}], "-", 
             "1"}]}], "]"}]}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"term2", "=", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"D", "[", 
            RowBox[{"expansion", ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], "&"}], "/@",
          "derivativeList"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"(", 
          RowBox[{"term1", "+", 
           RowBox[{"Q1", "*", "term2"}]}], ")"}], "]"}], ",", "u"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.81938582442631*^9, 3.819385843330307*^9}, {
   3.81939273408181*^9, 3.8193927359315977`*^9}, 3.819392857385064*^9, 
   3.819392971540015*^9, {3.821958972139193*^9, 3.82195897403831*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3d512585-eb61-42a3-a5a3-e6c387e4069a"],

Cell["Function to find degrees of Q - functions", "Text",
 CellChangeTimes->{{3.826697024558209*^9, 
  3.826697029730917*^9}},ExpressionUUID->"1232bc75-b8cf-44dc-a237-\
a5cf28b9e060"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "d", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"deg", "[", 
    RowBox[{"a_", ",", "weight_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "a", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]Max", "+", "\[Rho]"}], ")"}]}], "-", 
    RowBox[{"weight", ".", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", "\[Rho]"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"a_", "/;", 
     RowBox[{"a", ">", "0"}]}], "]"}], ":=", " ", 
   RowBox[{"deg", "[", 
    RowBox[{
     RowBox[{"rank", "-", "1"}], ",", 
     RowBox[{
      RowBox[{"\[Omega]", "[", "rank", "]"}], "-", 
      RowBox[{"\[Epsilon]", "[", "a", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "0", "]"}], " ", ":=", " ", 
   RowBox[{"deg", "[", 
    RowBox[{"rank", ",", 
     RowBox[{"\[Omega]", "[", "rank", "]"}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.826697016519978*^9, 3.82669709413545*^9}, {
   3.826697144006988*^9, 3.8266971944706707`*^9}, {3.826697232471068*^9, 
   3.826697280583469*^9}, {3.826697364053281*^9, 3.826697373157275*^9}, {
   3.826697439476712*^9, 3.8266974463888407`*^9}, {3.8266976575732393`*^9, 
   3.826697720562038*^9}, {3.826697779202898*^9, 3.826697779329698*^9}, {
   3.8266979714069977`*^9, 3.8266980312146606`*^9}, {3.8266986117130957`*^9, 
   3.826698648984763*^9}, 3.826699408999794*^9, 3.826699851935203*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"640a1d58-8a83-4d21-90a4-678c3b92621d"],

Cell[TextData[{
 "Function to parameterize ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Psi]", "a"], TraditionalForm]],ExpressionUUID->
  "34b34020-ae60-4837-b32e-ac4ed22ef84a"],
 "."
}], "Text",
 CellChangeTimes->{{3.8266983496089773`*^9, 
  3.826698372746912*^9}},ExpressionUUID->"cd381bfc-0027-4df0-9ab1-\
4efec03ade78"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toMonic", "[", "pol_", "]"}], ":=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Total", "[", 
     FractionBox[
      RowBox[{"MonomialList", "[", "pol", "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"MonomialList", "[", "pol", "]"}], "\[LeftDoubleBracket]", 
        "1", "\[RightDoubleBracket]"}], "/.", "\[VeryThinSpace]", 
       RowBox[{"u", "\[Rule]", "1"}]}]], "]"}], ",", "u"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"paramQ", "[", "]"}], " ", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "temp", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"ClearAll", "[", 
      RowBox[{
      "psi", ",", "spsi", ",", "c", ",", "consistencySportive", ",", "allc"}],
       "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Take", " ", "Ansatz"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"psi", "[", "a", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"c", "[", "a", "]"}], "[", 
             RowBox[{"d", "[", "a", "]"}], "]"}]], ")"}], 
          SuperscriptBox["u", 
           RowBox[{"d", "[", "a", "]"}]]}], "+", " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"l", "=", "0"}], 
           RowBox[{
            RowBox[{"d", "[", "a", "]"}], "-", "1"}]], 
          RowBox[{
           RowBox[{
            RowBox[{"c", "[", "a", "]"}], "[", "l", "]"}], " ", 
           SuperscriptBox["u", "l"]}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "rank"}], "}"}]}], "]"}], ";", "\n", 
     RowBox[{
      RowBox[{"psi", "[", "\[Lambda]_List", "]"}], ":=", " ", 
      RowBox[{"wronsk", "[", 
       RowBox[{"psi", "/@", "\[Lambda]"}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"this", " ", "is", " ", "for", " ", "internal", " ", 
       RowBox[{"usage", ".", " ", 
        RowBox[{"psi", "[", "multiindex", "]"}]}], " ", "in", " ", "the", " ",
        "paper", " ", "notations", " ", "is", " ", "called", " ", "spsi", " ",
        "and", " ", "\[Psi]", " ", "in", " ", "the", " ", "notebook"}], " ", 
      "*)"}], "\n", "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Fix", " ", "Cartan", " ", "from", " ", "gauge", " ", "freedom", " ", 
        "by", " ", "making", " ", 
        RowBox[{"psi", "[", "0", "]"}], " ", "and", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"a", "<", "2"}], "]"}], " ", "monic"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"psi", "[", "1", "]"}], " ", "is", " ", "kept", " ", "non"}],
         "-", 
        RowBox[{"monic", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "in", " ", "paper", " ", "this", " ", "is", " ", "hidden", " ", 
             "in"}], " ", "\[Proportional]", " ", 
            RowBox[{"sign", " ", "instead"}]}], ")"}], ".", "\n", 
          "Normalisation"}], " ", "of", " ", 
         RowBox[{"psi", "[", "1", "]"}], " ", "depends", " ", "only", " ", 
         "on", " ", "degrees", " ", "of", " ", "polynomials", " ", "and", " ",
          "it", " ", "shall", " ", "be", " ", "fixed", "  ", "automatically", 
         " ", "as", " ", "part", " ", "of", " ", "the", " ", 
         "procedure"}]}]}], " ", "*)"}], "\n", 
     RowBox[{
      RowBox[{"psi", "[", "0", "]"}], "=", 
      RowBox[{
       SuperscriptBox["u", 
        RowBox[{"d", "[", "0", "]"}]], "+", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{
          RowBox[{"d", "[", "0", "]"}], "-", "1"}]], 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", "0", "]"}], "[", "l", "]"}], " ", 
         SuperscriptBox["u", "l"]}]}]}]}], ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "a", "]"}], "[", 
         RowBox[{"d", "[", "a", "]"}], "]"}], "=", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "2", ",", "rank"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Fix", " ", "half", " ", "of", " ", 
       SuperscriptBox["n", "-"], " ", "gauge", " ", "freedom"}], "*)"}], "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "a", "]"}], "[", 
           RowBox[{"d", "[", "b", "]"}], "]"}], "=", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", 
           RowBox[{"b", "-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "rank"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Collect", " ", "all", " ", "coefficients"}], "*)"}], "\n", 
     RowBox[{"allc", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"psi", "[", "0", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"psi", "[", "#", "]"}], "&"}], "/@", 
            RowBox[{"Range", "[", "rank", "]"}]}]}], "}"}], "//", "Flatten"}],
         "//", "Variables"}], "//", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", " ", 
          SubsuperscriptBox["\[Psi]", "ab", "+"], 
          SubsuperscriptBox["\[Psi]", "0", "-"]}], "-", 
         RowBox[{
          SubsuperscriptBox["\[Psi]", "ab", "-"], 
          SubsuperscriptBox["\[Psi]", "0", "+"]}]}], "=", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["\[Psi]", "a", "+"], 
          SubsuperscriptBox["\[Psi]", "b", "-"]}], "-", 
         RowBox[{
          SubsuperscriptBox["\[Psi]", "a", "-"], 
          SubsuperscriptBox["\[Psi]", "b", "+"]}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"we", " ", "write", " ", 
         RowBox[{"spsi", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], " ", "for", " ", 
         SubscriptBox["\[Psi]", "ab"], " ", "to", " ", "be", " ", "able", " ",
          "to", " ", "use", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}]}], " ", "=", " ", 
        RowBox[{"Wr", "[", 
         RowBox[{
          RowBox[{"psi", "[", "a", "]"}], ",", 
          RowBox[{"psi", "[", "b", "]"}]}], "]"}]}]}], "*)"}], "\n", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"temp", "=", 
         RowBox[{"sportiveByExpansion", "[", 
          RowBox[{
           RowBox[{"psi", "[", "0", "]"}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"P", "[", "rank", "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"rank", "-", "1"}], "]"}]], 
            RowBox[{"wronsk", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"psi", "[", "a", "]"}], ",", 
               RowBox[{"psi", "[", "b", "]"}]}], "}"}], "]"}]}]}], "]"}]}], 
        ";", "\n", 
        RowBox[{"(*", 
         RowBox[{"Fix", " ", "remaining", " ", "of", " ", 
          SuperscriptBox["n", "-"], " ", "gauge", " ", "freedom"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"spsi", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], " ", "=", " ", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"temp", "-", 
            RowBox[{
             RowBox[{
              RowBox[{"CoefficientList", "[", 
               RowBox[{"temp", ",", "u"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Exponent", "[", 
                 RowBox[{
                  RowBox[{"psi", "[", "0", "]"}], ",", "u"}], "]"}], "+", 
                "1"}], "]"}], "]"}], 
             RowBox[{"psi", "[", "0", "]"}]}]}], ",", "u"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "rank"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"a", "+", "1"}], ",", "rank"}], "}"}]}], "]"}], ";", "\n", 
     RowBox[{
      RowBox[{"spsi", "[", 
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"spsi", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], "]"}], "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"a", "\[Equal]", "b"}], ",", "0", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"a", ">", "b"}], ",", 
           RowBox[{"-", 
            RowBox[{"spsi", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "a"}], "}"}], "]"}]}]}], "]"}]}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"consistencySportive", "=", 
      RowBox[{"{", 
       RowBox[{"{", "}"}], "}"}]}], ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"consistencySportive", ",", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"rank", "-", "1"}], "]"}], 
             RowBox[{"wronsk", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"spsi", "[", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b"}], "}"}], "]"}], ",", 
                RowBox[{"psi", "[", "0", "]"}]}], "}"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"P", "[", "rank", "]"}], 
             RowBox[{"wronsk", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"psi", "[", "a", "]"}], ",", 
                RowBox[{"psi", "[", "b", "]"}]}], "}"}], "]"}]}]}], ",", 
           "u"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "rank"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"a", "+", "1"}], ",", "rank"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"consistencySportive", "=", 
      RowBox[{"Flatten", "[", "consistencySportive", "]"}]}], ";"}]}], "\n", 
   "]"}]}]}], "Code",
 CellChangeTimes->{
  3.826698153730001*^9, {3.826698401064878*^9, 3.826698446284554*^9}, {
   3.826698515967801*^9, 3.826698594017342*^9}, {3.826698661521645*^9, 
   3.82669866572495*^9}, {3.826698753320908*^9, 3.8266987633807287`*^9}, {
   3.826698835195822*^9, 3.8266988674858027`*^9}, {3.826698897897661*^9, 
   3.8266989554349003`*^9}, {3.8266990798977957`*^9, 
   3.8266991950761423`*^9}, {3.826699239832159*^9, 3.826699309351297*^9}, {
   3.826699444057932*^9, 3.8266994754785547`*^9}, {3.8266996321167994`*^9, 
   3.8266996432803698`*^9}, {3.826700137084693*^9, 3.826700205777816*^9}, {
   3.8267003142210073`*^9, 3.826700339577853*^9}, {3.8267004125447893`*^9, 
   3.826700413451837*^9}, {3.8267008393053637`*^9, 3.8267008517375107`*^9}, {
   3.826700928935031*^9, 3.8267009382796707`*^9}, {3.826701049865226*^9, 
   3.8267010668189173`*^9}, {3.826703099346362*^9, 3.826703188974588*^9}, {
   3.826703255936709*^9, 3.826703259267159*^9}, {3.826791617198668*^9, 
   3.8267916225072727`*^9}, {3.82680194662705*^9, 3.826802028023532*^9}, {
   3.82680206450484*^9, 3.8268021479755983`*^9}, {3.826802196180439*^9, 
   3.826802346314212*^9}, {3.826802378805862*^9, 3.8268023789144707`*^9}, {
   3.826802427050715*^9, 3.826802444005105*^9}, {3.826802476872148*^9, 
   3.826802481427429*^9}, {3.826802662510911*^9, 3.826802715226067*^9}, {
   3.826803035631974*^9, 3.826803037937948*^9}, {3.8268030989747467`*^9, 
   3.826803173631466*^9}, {3.826803210442882*^9, 3.826803212676168*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"cac02e3c-6a5e-43c4-889f-89057aa69cd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solvePS", "[", 
   RowBox[{"Vac_", ",", "Excited_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "magnonVec", ",", "quantizationCond", ",", "eq", ",", 
      "kinematicConstraints"}], "}"}], ",", "\n", "\t", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Define", " ", 
       SubscriptBox["\[Lambda]", "Max"], " ", "and", " ", "\[Lambda]", " ", 
       "in", " ", "orthogonal", " ", "basis"}], ",", " ", 
      RowBox[{
       RowBox[{
       "needed", " ", "to", " ", "compute", " ", "degrees", " ", "of", " ", 
        "Q"}], "-", "functions"}]}], "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"\[Lambda]Max", "=", 
      RowBox[{"dynkinToOB", "[", "Vac", "]"}]}], ";", " ", 
     RowBox[{"\[Lambda]", "=", 
      RowBox[{"dynkinToOB", "[", "Excited", "]"}]}], ";", "\n", "\t", 
     RowBox[{
      RowBox[{"sourceTerm", "[", "Source_", "]"}], ":=", 
      RowBox[{
       UnderoverscriptBox["\[Product]", "i", 
        RowBox[{"rank", "-", "1"}]], 
       RowBox[{"fuse", "[", 
        RowBox[{
         RowBox[{"P", "[", "i", "]"}], ",", "i"}], "]"}]}]}], ";", "\n", "\t", 
     RowBox[{
      RowBox[{"remainderPrefactor", "[", "k_", "]"}], ":=", 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"b", "=", 
         RowBox[{"rank", "-", "k", "+", "1"}]}], 
        RowBox[{"rank", "-", "1"}]], 
       RowBox[{"fuse", "[", 
        RowBox[{
         RowBox[{"P", "[", "b", "]"}], ",", 
         RowBox[{"b", "+", "k", "-", "rank"}]}], "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"(*", 
      RowBox[{"Parameterize", " ", "q"}], "*)"}], "\n", "\t", 
     RowBox[{"paramQ", "[", "]"}], ";", "\n", "\t", "\n", "\t", 
     RowBox[{"kinematicConstraints", "=", 
      RowBox[{"{", "}"}]}], ";", "\n", "\t", "\n", "    ", 
     RowBox[{"Do", "[", "\n", "       ", 
      RowBox[{
       RowBox[{
        RowBox[{"ind", "=", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", "rank", "]"}], ",", 
           RowBox[{"{", "i", "}"}]}], "]"}]}], ";", "\n", "       ", 
        RowBox[{"kinematicConstraints", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"kinematicConstraints", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CoefficientList", "[", 
               RowBox[{"#", ",", "u"}], "]"}], "&"}], "/@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"PolynomialRemainder", "[", 
                RowBox[{
                 RowBox[{"psi", "[", 
                  RowBox[{"ind", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"fuse", "[", 
                   RowBox[{
                    RowBox[{"psi", "[", "0", "]"}], ",", 
                    RowBox[{"i", "-", "2"}]}], "]"}], " ", 
                  RowBox[{"remainderPrefactor", "[", "i", "]"}]}], ",", "u"}],
                 "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", "ind", "]"}]}], "}"}]}], "]"}]}], "//",
             "Flatten"}]}], "]"}]}], ";"}], "\n", "    ", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"rank", "-", "1"}]}], "}"}]}], "]"}], ";", "\n", "    ", 
     "\[IndentingNewLine]", "\t", 
     RowBox[{"(*", 
      RowBox[{"Add", " ", "quantization", " ", "conditions"}], "*)"}], "\n", 
     "\t", 
     RowBox[{"quantizationCond", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"psi", "[", 
          RowBox[{"Range", "[", "rank", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"sourceTerm", "[", "Vac", "]"}], "*", 
          RowBox[{"fuse", "[", 
           RowBox[{
            RowBox[{"psi", "[", "0", "]"}], ",", 
            RowBox[{"rank", "-", "2"}]}], "]"}]}]}], ",", "u"}], "]"}]}], ";",
      "\n", "\t", "\[IndentingNewLine]", "\t", 
     RowBox[{"(*", 
      RowBox[{"Solve", " ", "the", " ", "system"}], "*)"}], "\n", "\t", 
     RowBox[{"eq", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
       "consistencySportive", ",", "quantizationCond", ",", 
        "kinematicConstraints"}], "]"}]}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"eq", "\[Equal]", "0"}], ",", "allc"}], "]"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.826697410727256*^9, 3.8266974121833477`*^9}, {
  3.826697455495494*^9, 3.826697507926292*^9}, {3.826697617158749*^9, 
  3.826697648437746*^9}, {3.826699396277417*^9, 3.826699399461288*^9}, {
  3.82669950301374*^9, 3.8266995199717817`*^9}, {3.826700421215829*^9, 
  3.826700439709243*^9}, {3.826962191003809*^9, 3.826962198706451*^9}, {
  3.826964048142866*^9, 3.826964088252573*^9}, {3.826964121854765*^9, 
  3.8269641843317127`*^9}, {3.826964259529064*^9, 3.826964398060032*^9}, {
  3.82696445093841*^9, 3.826964452317235*^9}, {3.8269657466490393`*^9, 
  3.82696574951306*^9}, {3.826965844984309*^9, 3.8269658459339542`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"489a244a-eaf0-445c-b8ee-d3b4fa5b4127"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for exploring the q-system ", "Section",
 CellChangeTimes->{{3.8195653208291807`*^9, 3.819565349163868*^9}, {
   3.820578543378683*^9, 3.82057854951009*^9}, {3.8208304502664013`*^9, 
   3.820830453876505*^9}, {3.823769145675283*^9, 3.823769165565693*^9}, 
   3.8267916355544767`*^9, {3.8268035950185823`*^9, 
   3.826803601599066*^9}},ExpressionUUID->"b31b8c9e-1ce0-4973-b293-\
6871aad62ef4"],

Cell[TextData[{
 "Function to find all ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["v", "I"], ",", 
    SubscriptBox["\[Psi]", "a"]}], TraditionalForm]],ExpressionUUID->
  "ee9d12ae-8e14-4f4b-bcee-c0e52420f9ec"],
 ", notation as in the paper, ex: v[{1}] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["v", "1"], ",", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], "]"}], "=", 
     RowBox[{
      SubscriptBox["v", "1"], "=", 
      SuperscriptBox["v", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]],ExpressionUUID->
  "651b6384-a351-47a2-b239-506a76baaca1"],
 ". Note that multi-index v[{a,b,c}] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Wr", "[", 
    RowBox[{
     SuperscriptBox["v", "a"], ",", 
     SuperscriptBox["v", "b"], ",", 
     SuperscriptBox["v", "c"]}]}], TraditionalForm]],ExpressionUUID->
  "df07f751-8b67-4796-aca7-de0422f18dfe"],
 "]"
}], "Text",
 CellChangeTimes->{{3.8195653208291807`*^9, 3.819565362764617*^9}, {
  3.8268034607191477`*^9, 3.826803461462976*^9}, {3.826803723269558*^9, 
  3.826803842351055*^9}, {3.826961446486493*^9, 
  3.8269614641660633`*^9}},ExpressionUUID->"2112d5a8-9cce-474c-8d26-\
4f15842861da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getAllQ", "[", "sol_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"ClearAll", "[", 
        RowBox[{"v", ",", "\[Psi]"}], "]"}], ";", "\n", 
       RowBox[{
        RowBox[{"\[Psi]", "[", 
         RowBox[{"{", "a_", "}"}], "]"}], ":=", " ", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"{", "a", "}"}], "]"}], " ", "=", " ", 
         RowBox[{
          RowBox[{"psi", "[", "a", "]"}], "/.", "sol"}]}]}], ";", "\n", 
       RowBox[{
        RowBox[{"\[Psi]", "[", 
         RowBox[{"{", 
          RowBox[{"a_", ",", "b_"}], "}"}], "]"}], " ", ":=", " ", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"spsi", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}], "]"}], "/.", "sol"}], "//", 
           "Expand"}], "//", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}]}], ";", "\n", 
       RowBox[{
        RowBox[{"\[Psi]", "[", 
         RowBox[{"a_List", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "#", "]"}], ">", "2"}], "&&", 
             RowBox[{"EvenQ", "[", 
              RowBox[{"Length", "[", "#", "]"}], "]"}]}], "&"}], ")"}]}], 
         "]"}], ":=", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "a", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"\[Psi]", "[", 
                RowBox[{"{", "0", "}"}], "]"}]], ")"}], 
             RowBox[{"(", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", 
                  RowBox[{"(", "j", ")"}]}], 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], "]"}], 
                 " ", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"Complement", "[", 
                   RowBox[{"a", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"a", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "2", ",", 
                  RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], 
              ")"}]}], "/.", "sol"}], "//", "Expand"}], "//", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}]}], ";"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Psi]", "[", 
        RowBox[{"a_List", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "#", "]"}], ">", "2"}], "&&", 
            RowBox[{"OddQ", "[", 
             RowBox[{"Length", "[", "#", "]"}], "]"}]}], "&"}], ")"}]}], 
        "]"}], ":=", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "a", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"{", "0", "}"}], "]"}]], ")"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"j", "+", "1"}], ")"}]}], 
               RowBox[{"\[Psi]", "[", 
                RowBox[{"Join", "[", 
                 RowBox[{"{", 
                  RowBox[{"a", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "}"}], "]"}], "]"}], " ", 
               RowBox[{"\[Psi]", "[", 
                RowBox[{"Complement", "[", 
                 RowBox[{"a", ",", 
                  RowBox[{"{", 
                   RowBox[{"a", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}], "/.", 
           "sol"}], "//", "Expand"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"vecPrefactor", "[", "l_", "]"}], ":=", 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"b", "=", 
          RowBox[{"l", "+", "1"}]}], 
         RowBox[{"rank", "-", "1"}]], 
        RowBox[{"fuse", "[", 
         RowBox[{
          RowBox[{"P", "[", "b", "]"}], ",", 
          RowBox[{"b", "-", "l"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\n", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"a_", "/;", 
         RowBox[{"a", ">", "0"}]}], "]"}], ":=", 
       RowBox[{
        RowBox[{"v", "[", "a", "]"}], "=", 
        RowBox[{"(", 
         RowBox[{"Factor", "[", 
          RowBox[{"PolynomialQuotient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"hodge", "[", 
               RowBox[{"psi", ",", 
                RowBox[{"{", "a", "}"}]}], "]"}], "/.", "sol"}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"fuse", "[", 
               RowBox[{
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"{", "0", "}"}], "]"}], ",", 
                RowBox[{"rank", "-", "3"}]}], "]"}], " ", 
              RowBox[{"vecPrefactor", "[", "1", "]"}]}], ")"}], ",", "u"}], 
           "]"}], "]"}], ")"}]}]}], ";", " ", "\n", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"a_", "/;", 
         RowBox[{"a", "<", "0"}]}], "]"}], ":=", 
       RowBox[{
        RowBox[{"v", "[", "a", "]"}], "=", 
        RowBox[{"(", 
         RowBox[{"Factor", "[", 
          RowBox[{"PolynomialQuotient", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Psi]", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "a"}], ",", "b"}], "}"}], "]"}], "/.", 
                   RowBox[{"sh", "[", 
                    RowBox[{"Boole", "[", 
                    RowBox[{"OddQ", "[", "rank", "]"}], "]"}], "]"}]}], ")"}], 
                 RowBox[{"v", "[", "b", "]"}]}], "/.", "sol"}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "rank"}], "}"}]}], "]"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Psi]", "[", 
               RowBox[{"{", "0", "}"}], "]"}], "/.", 
              RowBox[{"sh", "[", 
               RowBox[{"Boole", "[", 
                RowBox[{"OddQ", "[", "rank", "]"}], "]"}], "]"}]}], ")"}], 
            ",", "u"}], "]"}], "]"}], ")"}]}]}], ";", "\n", "\n", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"{", "a_", "}"}], "]"}], ":=", " ", 
       RowBox[{"v", "[", "a", "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"v", "[", "a__", "]"}], ":=", 
       RowBox[{
        RowBox[{"v", "[", "a", "]"}], "=", " ", 
        RowBox[{
         RowBox[{"wronsk", "[", 
          RowBox[{"v", "/@", "a"}], "]"}], "//", "Factor"}]}]}], ";"}]}], 
    "\n", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.8199479657019653`*^9, 3.819947998931901*^9}, 
   3.820564986286044*^9, 3.820578057153633*^9, {3.820578571079479*^9, 
   3.820578586085238*^9}, {3.820578764085532*^9, 3.820578774894174*^9}, {
   3.820578870602393*^9, 3.8205788775860777`*^9}, {3.8205789124278727`*^9, 
   3.820578913643243*^9}, {3.820579049467617*^9, 3.820579079627242*^9}, {
   3.820579332336141*^9, 3.820579345457961*^9}, {3.8219413315398703`*^9, 
   3.8219413331913433`*^9}, {3.82194171489676*^9, 3.8219417150205717`*^9}, {
   3.8219562768631907`*^9, 3.821956282972246*^9}, {3.8219583396015453`*^9, 
   3.8219583495427923`*^9}, {3.821958818979752*^9, 3.821958822522544*^9}, {
   3.821959770492812*^9, 3.821959773138076*^9}, {3.821981619599517*^9, 
   3.821981625314094*^9}, {3.821989155176733*^9, 3.8219891572475986`*^9}, {
   3.8219892784562607`*^9, 3.821989286253528*^9}, {3.821989320519681*^9, 
   3.821989328888041*^9}, {3.822453811809299*^9, 3.8224539478400803`*^9}, {
   3.82245868327708*^9, 3.822458702928294*^9}, {3.822458768078849*^9, 
   3.8224587690568132`*^9}, {3.82316232774059*^9, 3.823162346540572*^9}, {
   3.823162505643141*^9, 3.823162513852565*^9}, {3.823164692567464*^9, 
   3.8231646926464453`*^9}, {3.8237520023437643`*^9, 
   3.8237520029820538`*^9}, {3.8237687850581913`*^9, 3.823768792257888*^9}, {
   3.823769041022574*^9, 3.823769042091558*^9}, {3.823769260657057*^9, 
   3.823769288464653*^9}, {3.82557139251499*^9, 3.82557163164569*^9}, {
   3.826700287837816*^9, 3.826700288271422*^9}, {3.826700541674765*^9, 
   3.826700572340468*^9}, {3.82670066437821*^9, 3.8267006878841333`*^9}, 
   3.82671646251236*^9, {3.826725510791032*^9, 3.8267255263592663`*^9}, {
   3.826725559515959*^9, 3.8267256278573027`*^9}, 3.826725689137754*^9, 
   3.826726315617763*^9, 3.826727679912774*^9, {3.8267916504645987`*^9, 
   3.8267916517119093`*^9}, {3.8268034058947973`*^9, 3.826803407524437*^9}, {
   3.826803443280242*^9, 3.826803458962042*^9}, {3.8269622069336433`*^9, 
   3.8269622077632637`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d410699a-3f33-406d-9a28-c929ecbfeaa9"],

Cell[TextData[{
 "Construct T - functions using sum expressions. \nRecall that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     RowBox[{"a", ",", "s"}]], " ", "=", " ", 
    RowBox[{
     SubsuperscriptBox["\[Sigma]", 
      RowBox[{"(", "a", ")"}], 
      RowBox[{"[", 
       RowBox[{"r", "-", "1", "+", "s"}], "]"}]], 
     SubsuperscriptBox["\[Sigma]", 
      RowBox[{"(", "a", ")"}], 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"-", "r"}], "+", "1", "-", "s"}], "]"}]], 
     SubscriptBox["t", 
      RowBox[{"a", ",", "s"}]]}]}], TraditionalForm]],ExpressionUUID->
  "e5cbe007-5d40-4cf0-b625-e7040871fb2f"],
 " where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", 
    RowBox[{"a", ",", "s"}]], TraditionalForm]],ExpressionUUID->
  "6e4eab5b-80f8-4f66-90c8-337b5e088bd9"],
 " is a polynomial. For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", " ", "\[LessEqual]", " ", "a", " ", "\[LessEqual]", " ", 
    RowBox[{"r", "-", "2"}]}], TraditionalForm]],ExpressionUUID->
  "42f32730-39a5-4587-ad13-8ce48cc8b77b"],
 " it is convenient to instead consider ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     RowBox[{"a", ",", "s"}]], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["\[Sigma]", 
        RowBox[{"(", "1", ")"}], 
        SubscriptBox[
         RowBox[{"[", "a", "]"}], "D"]], ")"}], 
      RowBox[{"[", 
       RowBox[{"r", "-", "1", "+", "s"}], "]"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["\[Sigma]", 
        RowBox[{"(", "1", ")"}], 
        SubscriptBox[
         RowBox[{"[", "a", "]"}], "D"]], ")"}], 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"-", "r"}], "+", "1", "-", "s"}], "]"}]], 
     RowBox[{
      SubscriptBox[
       OverscriptBox["t", "_"], 
       RowBox[{"a", ",", "s"}]], " ", "."}]}]}], TraditionalForm]],
  ExpressionUUID->"9ae91f29-b8b1-4523-9b1f-b4a0a03b7e99"],
 " The reason for this is that if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["t", "_"], 
     RowBox[{"1", ",", "s"}]], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["v", "i"], ")"}], 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"-", "r"}], "+", "1", "-", "s"}], "]"}]], 
     SubsuperscriptBox["v", "i", 
      RowBox[{"[", 
       RowBox[{"r", "-", "1", "+", "s"}], "]"}]], "then", " "}]}], 
   TraditionalForm]],ExpressionUUID->"8efe3e0b-c4e4-46c9-8107-4991b5096756"],
 Cell[BoxData[
  RowBox[{
   SubscriptBox[
    OverscriptBox["t", "_"], 
    RowBox[{"a", ",", "s"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"a", "!"}]], "W", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["v", 
       SubscriptBox["i", "1"]], ",", "...", ",", " ", 
      SubscriptBox["v", 
       SubscriptBox["i", "a"]]}], ")"}], "W", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", 
       SubscriptBox["i", "1"]], ",", "...", ",", " ", 
      SuperscriptBox["v", 
       SubscriptBox["i", "a"]]}], ")"}], " "}]}]],ExpressionUUID->
  "ef56a5da-e4c1-4e5d-bf7f-9faae7385d3e"],
 ". In particular ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["t", "_"], 
     RowBox[{"a", ",", "s"}]], "=", " ", 
    RowBox[{
     SubsuperscriptBox["\[Product]", 
      RowBox[{"b", "=", "1"}], 
      RowBox[{"a", "-", "1"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox["P", "b", 
         SubscriptBox[
          RowBox[{"[", 
           RowBox[{"a", "-", "b"}], "]"}], "D"]], ")"}], 
       RowBox[{"[", 
        RowBox[{"r", "-", "1", "+", "s"}], "]"}]], 
      RowBox[{
       SubsuperscriptBox["\[Product]", 
        RowBox[{"b", "=", "1"}], 
        RowBox[{"a", "-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["P", "b", 
          SubscriptBox[
           RowBox[{"[", 
            RowBox[{"a", "-", "b"}], "]"}], "D"]], ")"}], 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"-", "r"}], "+", "1", "-", "s"}], "]"}]]}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"8cb51862-58f0-437c-b32f-d28346b72e4f"],
 Cell[BoxData[" "],ExpressionUUID->"4de073e2-df97-4b03-abd7-aac5edc468f4"],
 "The code computes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["t", "_"], 
    RowBox[{"a", ",", "s"}]], TraditionalForm]],ExpressionUUID->
  "0b289a17-d4c6-4cda-a74a-bfd92900faa7"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", " ", "\[LessEqual]", " ", "a", " ", "\[LessEqual]", " ", 
    RowBox[{"r", "-", "2"}]}], TraditionalForm]],ExpressionUUID->
  "c10932c3-7453-4833-a3a3-45fbb781cc2a"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", 
    RowBox[{"a", ",", "s"}]], TraditionalForm]],ExpressionUUID->
  "42d3cdce-950a-4747-8eec-2c96c641fcd3"],
 " for a=r-1,r."
}], "Text",
 CellChangeTimes->{{3.819948007673362*^9, 3.8199480366092176`*^9}, {
  3.823769138960527*^9, 3.823769142648628*^9}, {3.826701440476967*^9, 
  3.8267014551977167`*^9}, {3.826701504029065*^9, 3.826701579068605*^9}, {
  3.826701627067622*^9, 3.826702190522852*^9}, {3.82670238620115*^9, 
  3.826702419800824*^9}, {3.826702484023245*^9, 3.8267025555116*^9}, {
  3.8269615651595697`*^9, 
  3.826961565255265*^9}},ExpressionUUID->"edbeea13-def3-4d44-9895-\
ae96bcc69a98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"setUpT", "[", "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"ClearAll", "[", "T", "]"}], ";", 
     RowBox[{"setUpGamma", "[", "rank", "]"}], ";", "\n", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"a_", "/;", 
         RowBox[{"a", "\[LessEqual]", " ", 
          RowBox[{"rank", "-", "2"}]}]}], ",", "s_"}], "]"}], ":=", " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "s"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"a", 
             RowBox[{"(", 
              RowBox[{"rank", "-", "1"}], ")"}]}], ")"}]}], 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", "#", "]"}], "/.", 
                RowBox[{"sh", "[", 
                 RowBox[{"rank", "-", "1", "+", "s"}], "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"-", "#"}], "]"}], "/.", 
                RowBox[{"sh", "[", 
                 RowBox[{
                  RowBox[{"-", "rank"}], "+", "1", "-", "s"}], "]"}]}], 
               ")"}]}], "&"}], "/@", 
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Tuples", "[", 
               RowBox[{
                RowBox[{"DeleteCases", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{
                    RowBox[{"-", "rank"}], ",", "rank"}], "]"}], ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"{", "a", "}"}]}], "]"}], ",", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Signature", "[", "#", "]"}], ">", " ", "0"}], " ", 
                 "&&", " ", 
                 RowBox[{"OrderedQ", "[", "#", "]"}]}], ")"}], " ", "&"}]}], 
             "]"}]}], "]"}]}], "//", "Factor"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}]}], ";", "\n", "\n", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"rank", "-", "1"}], ",", "s_"}], "]"}], ":=", " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"rank", "-", "1"}], ",", "s"}], "]"}], " ", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalPsi]", "/.", 
            RowBox[{"sh", "[", 
             RowBox[{
              RowBox[{"-", "rank"}], "+", "1", "-", "s"}], "]"}]}], ")"}], 
          ".", "Charge", ".", "Projm", ".", 
          RowBox[{"(", 
           RowBox[{"\[CapitalPsi]", "/.", 
            RowBox[{"sh", "[", 
             RowBox[{"rank", "-", "1", "+", "s"}], "]"}]}], ")"}]}], "//", 
         "Together"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"rank", ",", "s_"}], "]"}], ":=", " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"rank", ",", "s"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalPsi]", "/.", 
            RowBox[{"sh", "[", 
             RowBox[{
              RowBox[{"-", "rank"}], "+", "1", "-", "s"}], "]"}]}], ")"}], 
          ".", "Charge", ".", "Projp", ".", 
          RowBox[{"(", 
           RowBox[{"\[CapitalPsi]", "/.", 
            RowBox[{"sh", "[", 
             RowBox[{"rank", "-", "1", "+", "s"}], "]"}]}], ")"}]}], "//", 
         "Together"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}]}], ";", "\n", "\n", 
     RowBox[{
      RowBox[{"switchRank", "[", "a_", "]"}], ":=", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "rank", "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"a", "\[Equal]", "rank"}], ",", 
          RowBox[{"rank", "-", "1"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"a", "\[Equal]", 
             RowBox[{"rank", "-", "1"}]}], ",", "rank", ",", "a"}], "]"}]}], 
         "]"}], ",", "a"}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"hirotaPref", "[", "b_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "\[Equal]", "rank"}], "||", 
         RowBox[{"b", "\[Equal]", 
          RowBox[{"rank", "-", "1"}]}]}], ",", 
        FractionBox[
         RowBox[{"P", "[", "b", "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"a", "=", "1"}], 
           RowBox[{"rank", "-", "2"}]], 
          RowBox[{"fuse", "[", 
           RowBox[{
            RowBox[{"P", "[", "a", "]"}], ",", 
            RowBox[{"rank", "-", "2", "-", "a"}]}], "]"}]}]], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"b", "\[Equal]", 
           RowBox[{"rank", "-", "2"}]}], ",", " ", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"rank", "-", "2"}], "]"}], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"a", "=", "1"}], 
             RowBox[{"rank", "-", "3"}]], 
            RowBox[{"fuse", "[", 
             RowBox[{
              RowBox[{"P", "[", "a", "]"}], ",", 
              RowBox[{"rank", "-", "1", "-", "a"}]}], "]"}]}]}], ",", "1"}], 
         "]"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Factor", " ", "coming", " ", "from", " ", "dressing", " ", 
        "factors"}], ",", " ", 
       RowBox[{
       "it", " ", "appears", " ", "in", " ", "Hirota", " ", "when", " ", 
        "comparing", " ", "spinors", " ", "and", " ", "vectors"}]}], "*)"}], 
     "\n", "\n", 
     RowBox[{
      RowBox[{"Hirota", "[", 
       RowBox[{"a_", ",", "s_"}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"a", ",", "s"}], "]"}], "/.", 
           RowBox[{"sh", "[", "1", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"a", ",", "s"}], "]"}], "/.", 
           RowBox[{"sh", "[", 
            RowBox[{"-", "1"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a", ",", 
           RowBox[{"s", "+", "1"}]}], "]"}], " ", 
         RowBox[{"T", "[", 
          RowBox[{"a", ",", 
           RowBox[{"s", "-", "1"}]}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hirotaPref", "[", "a", "]"}], "/.", 
           RowBox[{"sh", "[", 
            RowBox[{"rank", "-", "1", "+", "s"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hirotaPref", "[", 
            RowBox[{"switchRank", "[", "a", "]"}], "]"}], "/.", 
           RowBox[{"sh", "[", 
            RowBox[{
             RowBox[{"-", "rank"}], "+", "1", "-", "s"}], "]"}]}], ")"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"cartanMatrix", "[", 
               RowBox[{"[", 
                RowBox[{"a", ",", "b"}], "]"}], "]"}], "\[Equal]", 
              RowBox[{"-", "1"}]}], ",", 
             RowBox[{"T", "[", 
              RowBox[{"b", ",", "s"}], "]"}], ",", "1"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "rank"}], "}"}]}], "]"}]}]}], "//", 
       "Together"}]}], ";"}]}], " ", "\n", "]"}]}]], "Code",
 CellChangeTimes->CompressedData["
1:eJwl0F1Ik2EABeBlNWkKicFcIwNlUtiyuXJCpTYwI1FctmGjRiTlz5dZTGXp
NwhNppjLcrFiQuoGUis26UdKIkqxi3BrodRcrZBScvvUYA0TLXvP28XhgXN1
OCnlF0vPxfB4vHQSmNEZXf3dwCmvt4d4y0QZ3xaRGjhl6LV7CQYUG7fsJnJc
vBBe8u1Nhe17JBLor/elw5hvnxVQxI8WQf3lhyXwS/fUCfhSOEt91ptsgm1y
Rxf0xtkskP8g8Ra8khs5e48YVn+thQPsohXqnWvUG9Yy2ZtG0v88lguXXS0l
sO+UTQVXzVu1sJ75cRL651vPQEWO5b93PQy0p1VcgNUFAwaYVv29EdbNzjVD
tWieOtl11ASFrLkNJq7TbfYQjdl/E+BIYdN2KJWuUPXuJdZLLM+7ZoRDjOH4
O+LCzioN9IU1TVAc5zFBlfi2Gf7Kl3XDVLnADacFk9Rdrw4Mw0xWSVVJHlW9
x66yPga6Rg/H+omHnq5tguPBcBJcsEW2wcGZhpvQeZWlJthriqeI3J8KLfT3
2HXQObTjPOxwhWph4dhcHdQyojuwQDdMfbF//AN8m7ThI0ye6V8MEgOdDqr8
/vNesZHs7RA4oDeryBhoIX+Fi6nm02oLzJ6IWmHlEbb/E3Hfeskg7NEEH08T
D2aOPIH/AOsEbYU=
  "],
 CellLabel->"In[29]:=",ExpressionUUID->"001b9469-a80f-4f91-8d9d-64e9af133594"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example Code", "Chapter",
 CellChangeTimes->{{3.81938649681609*^9, 3.819386500748221*^9}, {
  3.823767677055427*^9, 
  3.8237676788445187`*^9}},ExpressionUUID->"6f9d5194-0d6b-4db0-9a44-\
781034c2c0ab"],

Cell[CellGroupData[{

Cell["Basics", "Section",
 CellChangeTimes->{{3.823767686403295*^9, 3.8237677791495247`*^9}, {
  3.8266889708614807`*^9, 3.8266890089265633`*^9}, {3.826689184437667*^9, 
  3.826689185618026*^9}},ExpressionUUID->"4bfb0916-ac38-4f01-88f4-\
a9ec13e18728"],

Cell[TextData[{
 "As an example of how to compute Q-functions we consider ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "4"], TraditionalForm]],ExpressionUUID->
  "0199d7ba-ea61-4ab3-86d7-4ff17ddce4c1"],
 ","
}], "Text",
 CellChangeTimes->{{3.8267034480637217`*^9, 3.826703473130352*^9}, {
  3.826961520756131*^9, 
  3.826961530355756*^9}},ExpressionUUID->"b54886c0-3d9a-40a9-bfc4-\
70514ba36b58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"setDAlgebra", "[", "4", "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Set", " ", "rank", " ", "of", " ", "the", " ", "algebra"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", "1"}], ";", 
  RowBox[{"L", "=", "4"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Fundamental", " ", "representation", " ", "and", " ", "length", " ", "of",
     " ", "spin", " ", "chain"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Create", " ", "useful", " ", "lists"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"spinChain", "=", 
   RowBox[{"getSpinChain", "[", 
    RowBox[{
     RowBox[{"\[Omega]", "[", "rep", "]"}], ",", "L"}], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"Gives", " ", "a", " ", "vector", " ", "of", " ", "the", " ", 
    RowBox[{"form", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Dynkin", " ", "labels"}], ",", "Degneracy"}], "}"}], ",", 
       RowBox[{"{", "...", "}"}], ",", "..."}], "}"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Dynkin labels\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(s\), \(\[Lambda]\)]\)\>\""}], "}"}], "}"}],
       ",", "spinChain"}], "]"}], "//", "Grid"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vac", "=", 
   RowBox[{"L", "*", 
    RowBox[{"obToDynkin", "[", 
     RowBox[{"\[Omega]", "[", "rep", "]"}], "]"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"Set", " ", "vacuum"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"nbrSolution", "=", 
   RowBox[{"spinChain", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"List", " ", "with", " ", "number", " ", "of", " ", "solutions"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"excited", "=", 
   RowBox[{"spinChain", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"(*", 
   RowBox[{"List", " ", "of", " ", "irreducible", " ", 
    SubscriptBox["so", 
     RowBox[{"2", "r"}]], " ", "representations"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.819430472612957*^9, 3.819430491486691*^9}, {
   3.819565511017542*^9, 3.81956568692134*^9}, {3.8195657320893927`*^9, 
   3.819565741966617*^9}, {3.81956578760752*^9, 3.81956578968503*^9}, {
   3.819565821355289*^9, 3.819565833954009*^9}, {3.8195663731187067`*^9, 
   3.819566373306939*^9}, {3.819821524779408*^9, 3.8198215411024523`*^9}, {
   3.8198215765849533`*^9, 3.819821584706553*^9}, {3.8198216284550743`*^9, 
   3.819821658310671*^9}, {3.8198218216348877`*^9, 3.819821829392517*^9}, {
   3.820566422365305*^9, 3.820566422368534*^9}, {3.820578152854589*^9, 
   3.820578152929139*^9}, {3.820578188405551*^9, 3.8205781889994097`*^9}, {
   3.8205785029928102`*^9, 3.820578503800497*^9}, {3.820578789036454*^9, 
   3.820578789114332*^9}, {3.821090307948621*^9, 3.8210903207376432`*^9}, {
   3.82109037640488*^9, 3.821090408566362*^9}, {3.8210904583943377`*^9, 
   3.821090458460198*^9}, {3.821090493011436*^9, 3.821090493088183*^9}, {
   3.821090544605126*^9, 3.821090569712802*^9}, {3.821090683869719*^9, 
   3.8210906839586487`*^9}, {3.821153819275071*^9, 3.821153819396862*^9}, {
   3.8211538562118483`*^9, 3.821153883758629*^9}, {3.821940218676684*^9, 
   3.8219402286186237`*^9}, {3.821940269843564*^9, 3.8219402702011747`*^9}, {
   3.8219403094881067`*^9, 3.821940518041971*^9}, {3.821940548222905*^9, 
   3.821940580072363*^9}, {3.8219406342902937`*^9, 3.82194066063293*^9}, {
   3.8219409229367523`*^9, 3.821940923033801*^9}, {3.821941089695467*^9, 
   3.821941090379983*^9}, {3.82195579117345*^9, 3.821955791372868*^9}, {
   3.82195836309114*^9, 3.821958430095975*^9}, {3.8219584607056417`*^9, 
   3.821958460852067*^9}, {3.8219585168564253`*^9, 3.821958550952631*^9}, {
   3.8219586190067587`*^9, 3.821958636723789*^9}, {3.8219586796897793`*^9, 
   3.821958703932666*^9}, {3.821958769861635*^9, 3.8219587704583807`*^9}, {
   3.8219590137983227`*^9, 3.821959022222406*^9}, {3.8219590569090347`*^9, 
   3.8219590570076637`*^9}, {3.821959140778475*^9, 3.82195916611125*^9}, {
   3.821959261908875*^9, 3.821959300529827*^9}, {3.821959333277609*^9, 
   3.821959345629286*^9}, {3.821959404707219*^9, 3.821959412049889*^9}, {
   3.82195958042059*^9, 3.821959581420498*^9}, {3.821959613317341*^9, 
   3.821959613438587*^9}, {3.821959675305184*^9, 3.8219596923577747`*^9}, {
   3.821959790686384*^9, 3.821959790796118*^9}, {3.8219598428071537`*^9, 
   3.821959871392138*^9}, {3.821960080625352*^9, 3.821960117319393*^9}, {
   3.821960700614572*^9, 3.821960700705715*^9}, {3.821961072093774*^9, 
   3.821961072135253*^9}, {3.8219629416866283`*^9, 3.82196295485886*^9}, {
   3.8219775914641247`*^9, 3.821977620341201*^9}, {3.82197792147651*^9, 
   3.821977925106131*^9}, {3.8219785382619133`*^9, 3.8219785383830137`*^9}, {
   3.821978653226351*^9, 3.821978689944306*^9}, {3.821978770452858*^9, 
   3.82197881738526*^9}, {3.821978963279505*^9, 3.821978963355543*^9}, {
   3.8219791846723757`*^9, 3.821979184770069*^9}, {3.8219792597019863`*^9, 
   3.821979289969802*^9}, {3.8219793925379457`*^9, 3.821979393448135*^9}, {
   3.821980618315943*^9, 3.821980618350103*^9}, {3.821982011833281*^9, 
   3.821982027962833*^9}, {3.8219820968051653`*^9, 3.821982212935752*^9}, {
   3.821982307629678*^9, 3.821982367242114*^9}, {3.821982399444161*^9, 
   3.821982399597021*^9}, {3.821982649960628*^9, 3.8219826668435287`*^9}, {
   3.8219826998554077`*^9, 3.82198270367622*^9}, {3.821982770459046*^9, 
   3.821982770580523*^9}, {3.82198331286032*^9, 3.821983323230371*^9}, {
   3.8219834368025*^9, 3.821983457771237*^9}, {3.8219835015569687`*^9, 
   3.821983541507453*^9}, {3.8219835808602133`*^9, 3.8219835813537617`*^9}, {
   3.821983625196784*^9, 3.821983625295412*^9}, 3.8219853467203703`*^9, {
   3.821985460593186*^9, 3.8219855035661173`*^9}, {3.8219857316534653`*^9, 
   3.82198574923418*^9}, {3.82198707428961*^9, 3.821987074525248*^9}, {
   3.821987213972343*^9, 3.821987241295875*^9}, {3.822148017668376*^9, 
   3.822148083118812*^9}, {3.822148136121434*^9, 3.822148136253269*^9}, {
   3.822418159718101*^9, 3.822418169170884*^9}, {3.8224182163960943`*^9, 
   3.822418220117175*^9}, {3.8224531816792707`*^9, 3.822453189885654*^9}, {
   3.8224532345059347`*^9, 3.8224532738686666`*^9}, {3.822453330460928*^9, 
   3.822453333921033*^9}, {3.822453411437726*^9, 3.8224534115347443`*^9}, {
   3.822453443094779*^9, 3.8224534450727654`*^9}, {3.822453765770009*^9, 
   3.822453782294083*^9}, {3.822455768228858*^9, 3.82245576828225*^9}, {
   3.822455957713792*^9, 3.8224559577563868`*^9}, {3.822456007351156*^9, 
   3.822456027844419*^9}, {3.82245651065541*^9, 3.822456520824295*^9}, 
   3.822456683219913*^9, {3.82245785689688*^9, 3.8224578644016438`*^9}, {
   3.822458007032559*^9, 3.822458007119464*^9}, {3.822461388909071*^9, 
   3.8224613889500113`*^9}, {3.8224624517301693`*^9, 3.822462505933838*^9}, {
   3.823162388969596*^9, 3.8231623904399643`*^9}, {3.8231628449992657`*^9, 
   3.8231628472357597`*^9}, {3.823764624328287*^9, 3.823764624459401*^9}, {
   3.823767761669162*^9, 3.823767764434915*^9}, {3.823767795139037*^9, 
   3.8237678590714693`*^9}, {3.8237681056509047`*^9, 
   3.8237681789667664`*^9}, {3.823768428023423*^9, 3.82376842884348*^9}, {
   3.823768475680502*^9, 3.82376853958877*^9}, {3.823769217837453*^9, 
   3.8237692432149267`*^9}, {3.82376929959153*^9, 3.823769324787517*^9}, {
   3.8238373269204483`*^9, 3.823837327963109*^9}, {3.823837424538561*^9, 
   3.8238374246120853`*^9}, {3.823837642540435*^9, 3.823837674647209*^9}, {
   3.823837765617399*^9, 3.823837770980193*^9}, {3.823837810493569*^9, 
   3.8238378169708776`*^9}, {3.823837852040012*^9, 3.823837955853161*^9}, {
   3.8247494760114307`*^9, 3.824749476095909*^9}, {3.825571668377261*^9, 
   3.825571699346569*^9}, {3.826688734326746*^9, 3.826688769099804*^9}, {
   3.82668929777212*^9, 3.826689311404999*^9}, {3.826689347722547*^9, 
   3.826689448723856*^9}, {3.826689501782523*^9, 3.826689502111685*^9}, {
   3.826689549869885*^9, 3.826689575425333*^9}, {3.8267004534843082`*^9, 
   3.826700496231965*^9}, {3.826702621847657*^9, 3.826702621906515*^9}, {
   3.826702674717434*^9, 3.826702674752796*^9}, {3.826702709382028*^9, 
   3.826702709474522*^9}, {3.8267032194252157`*^9, 3.826703219501441*^9}, {
   3.826703330079303*^9, 3.826703334620359*^9}, {3.826703478046677*^9, 
   3.826703497724835*^9}, {3.826715991285467*^9, 3.8267159913367863`*^9}, {
   3.8267165831183977`*^9, 3.826716583206304*^9}, {3.826716623790881*^9, 
   3.826716623823764*^9}, {3.826716669037616*^9, 3.826716669082346*^9}, {
   3.826722747805423*^9, 3.82672274791924*^9}, {3.8267251154835873`*^9, 
   3.8267251167067842`*^9}, {3.826725438742043*^9, 3.826725438830428*^9}, {
   3.8267255322637787`*^9, 3.826725532397338*^9}, {3.826726485711466*^9, 
   3.8267264875429363`*^9}, {3.826791858387413*^9, 3.826791870196849*^9}, {
   3.826792368535903*^9, 3.82679236875625*^9}, {3.8267924146377068`*^9, 
   3.8267924469332647`*^9}, {3.8267928393168507`*^9, 3.826792842981683*^9}, {
   3.826794147838086*^9, 3.8267941514905033`*^9}, {3.8267942241815166`*^9, 
   3.8267942246165237`*^9}, {3.8267943395508213`*^9, 3.826794340020039*^9}, {
   3.82679885653467*^9, 3.826798877478841*^9}, {3.826798976966523*^9, 
   3.826798977074882*^9}, {3.8267990104244413`*^9, 3.826799036509227*^9}, {
   3.826799172944322*^9, 3.826799173041514*^9}, {3.826799214400045*^9, 
   3.826799214520615*^9}, {3.826799276016992*^9, 3.8267992786123962`*^9}, {
   3.826799417892791*^9, 3.826799417978438*^9}, {3.8267994882150497`*^9, 
   3.8267994883250237`*^9}, {3.8267995649177732`*^9, 3.826799604831519*^9}, {
   3.826799664381312*^9, 3.826799672859675*^9}, {3.826803932602964*^9, 
   3.826803932678812*^9}, {3.826804036509028*^9, 3.8268040365725803`*^9}, {
   3.826961842933227*^9, 3.8269618429943447`*^9}, {3.8269618797648897`*^9, 
   3.8269618798061533`*^9}, {3.826962724269224*^9, 3.826962724377471*^9}, {
   3.8269639164585247`*^9, 3.826963916538385*^9}, {3.826964532242058*^9, 
   3.826964532312951*^9}, {3.826965852682754*^9, 3.826965899836803*^9}, {
   3.826965970526022*^9, 3.8269659826633053`*^9}, {3.8269660290353518`*^9, 
   3.8269660291458683`*^9}, {3.826966133157407*^9, 3.826966133220745*^9}, {
   3.8269663228746634`*^9, 3.826966322933511*^9}, {3.8269665249218903`*^9, 
   3.8269665250292873`*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"95a308b7-ffa5-4b8d-a44d-a89e9d8bd494"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Dynkin labels\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(s\\), \
\\(\[Lambda]\\)]\\)\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], "3"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], "6"},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "}"}], "2"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], "3"},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "6"},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "3"},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "}"}], "1"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{
  3.826799488745821*^9, {3.826799560473468*^9, 3.82679960535576*^9}, {
   3.82679966502424*^9, 3.82679967318266*^9}, 3.8268036183427773`*^9, 
   3.826803933219697*^9, 3.8268040370564213`*^9, 3.826804424251687*^9, 
   3.826961586106546*^9, 3.8269618030931787`*^9, 3.826961843477388*^9, 
   3.826961880147992*^9, 3.826962070114324*^9, 3.826962103257164*^9, 
   3.826962260281193*^9, 3.826962729354341*^9, 3.826963776063747*^9, 
   3.826963917012689*^9, {3.826964269555394*^9, 3.8269642955465097`*^9}, {
   3.8269643584059753`*^9, 3.826964407537079*^9}, {3.826964527511407*^9, 
   3.82696453274452*^9}, {3.826965853138557*^9, 3.826965900150182*^9}, {
   3.82696597192619*^9, 3.826965983142819*^9}, 3.826966030510634*^9, 
   3.826966138804263*^9, 3.82696626934692*^9, {3.826966316886952*^9, 
   3.826966323594694*^9}, 3.8269665255653973`*^9},
 CellLabel->
  "During evaluation of \
In[428]:=",ExpressionUUID->"2ec67e59-a533-40b2-8436-99574f4df8f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Set", " ", "Drinfeld", " ", "polynomials"}], "*)"}], 
  "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "a", "]"}], "=", 
       RowBox[{"u", "^", 
        RowBox[{"vac", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "rank"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Solve", " ", "the", " ", "Q"}], "-", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"solvePS", "[", 
      RowBox[{"vac", ",", 
       RowBox[{"excited", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Solve", " ", "the", " ", "Q"}], "-", 
      RowBox[{
      "system", " ", "for", " ", "one", " ", "of", " ", "the", " ", "excited",
        " ", "states"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"allc", "/.", "sol"}], "//", 
       RowBox[{
        RowBox[{"Round", "[", 
         RowBox[{"#", ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "12"}], ")"}]}]}], "]"}], "&"}]}], "//", 
      "DeleteDuplicates"}], "//", "Length", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Check", " ", "the", " ", "number", " ", "of", " ", "solution", " ", 
        "generated"}], ",", " ", 
       RowBox[{
       "compare", " ", "with", " ", "the", " ", "list", " ", "above"}]}], 
      "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8266997362361803`*^9, 3.8266997459338093`*^9}, {
   3.826700226684952*^9, 3.8267002528441553`*^9}, {3.826700354955758*^9, 
   3.8267003830801497`*^9}, {3.8267004575629263`*^9, 3.826700492551261*^9}, {
   3.8267026255256443`*^9, 3.826702681889892*^9}, {3.8267032088161077`*^9, 
   3.82670323258851*^9}, {3.826703342441739*^9, 3.826703381046968*^9}, {
   3.8267035017396717`*^9, 3.8267035363137083`*^9}, {3.8267227535000772`*^9, 
   3.826722753536241*^9}, {3.82672284807479*^9, 3.826722848100439*^9}, {
   3.826722977321887*^9, 3.826722977566861*^9}, 3.826725126575369*^9, {
   3.8267252373665447`*^9, 3.826725257254142*^9}, {3.826725460478731*^9, 
   3.826725472636301*^9}, {3.826791785093337*^9, 3.82679180555377*^9}, {
   3.82679183666326*^9, 3.826791843770753*^9}, {3.826792139832539*^9, 
   3.8267921653773613`*^9}, {3.8267923232413473`*^9, 3.826792323328991*^9}, {
   3.826792379717*^9, 3.826792390413389*^9}, {3.826792422118566*^9, 
   3.8267925093268347`*^9}, {3.826792540571488*^9, 3.826792540793028*^9}, {
   3.8267928714369373`*^9, 3.826792898691828*^9}, {3.8267929514132223`*^9, 
   3.826793034381607*^9}, 3.826794156026394*^9, {3.8267941973263807`*^9, 
   3.826794217112475*^9}, {3.826794358565712*^9, 3.826794373083707*^9}, {
   3.826799588330689*^9, 3.826799627657544*^9}, {3.826799676272657*^9, 
   3.826799676471099*^9}, {3.826803629793613*^9, 3.826803662192659*^9}, {
   3.826804039770293*^9, 3.826804043615426*^9}, {3.82696185171631*^9, 
   3.82696187718561*^9}, {3.826962075298994*^9, 3.826962079307761*^9}, {
   3.826962733963818*^9, 3.826962734072853*^9}, {3.826964199323361*^9, 
   3.826964230058405*^9}, {3.826964273551608*^9, 3.8269643045853233`*^9}, {
   3.826964415547615*^9, 3.8269644328248053`*^9}, {3.826964542097527*^9, 
   3.8269645646983356`*^9}, {3.82696509725671*^9, 3.826965097376082*^9}, {
   3.826965189703252*^9, 3.826965230001194*^9}, {3.8269653097637367`*^9, 
   3.826965309904607*^9}, {3.826965835907092*^9, 3.8269661431125526`*^9}, {
   3.826966330441738*^9, 3.826966331718658*^9}, {3.826966528072732*^9, 
   3.826966528163616*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"544fa9d6-37e5-49de-8ff5-d908d258ed85"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.82670025341227*^9, {3.826700352919215*^9, 3.8267003833921432`*^9}, {
   3.82670045088518*^9, 3.826700498346884*^9}, 3.8267005997557287`*^9, 
   3.826700693223342*^9, 3.826701267878591*^9, {3.826702626325409*^9, 
   3.826702682511146*^9}, 3.826702714443788*^9, 3.826702770410833*^9, {
   3.826703203271586*^9, 3.826703234972515*^9}, {3.826703336901906*^9, 
   3.8267033815558233`*^9}, 3.826703536894577*^9, 3.8267037571467743`*^9, 
   3.826715994906003*^9, 3.826716039613234*^9, 3.8267160763597507`*^9, 
   3.82671633207522*^9, 3.826716474285398*^9, 3.826716515789814*^9, 
   3.8267165855765038`*^9, 3.8267166307666187`*^9, 3.8267166720641613`*^9, 
   3.8267227414820433`*^9, 3.826722836907783*^9, 3.826722962412138*^9, 
   3.826723092249816*^9, {3.826725124802026*^9, 3.8267251270591917`*^9}, {
   3.826725237740678*^9, 3.826725257796549*^9}, {3.826725445133059*^9, 
   3.8267254736982317`*^9}, 3.826725534509692*^9, {3.8267256129044437`*^9, 
   3.8267256350913467`*^9}, 3.8267262761437693`*^9, 3.826726398754671*^9, 
   3.8267264910804977`*^9, 3.826791721592215*^9, {3.8267917873542356`*^9, 
   3.8267918070085373`*^9}, {3.826791837409083*^9, 3.826791844326969*^9}, {
   3.826792161818819*^9, 3.826792175722568*^9}, 3.826792324610956*^9, {
   3.826792373444339*^9, 3.8267923915527163`*^9}, {3.826792424317376*^9, 
   3.826792541805241*^9}, 3.8267928968250923`*^9, 3.826792934216689*^9, {
   3.826792974554*^9, 3.82679303516107*^9}, 3.826794166825759*^9, {
   3.82679419926584*^9, 3.8267942323289547`*^9}, {3.826794353778943*^9, 
   3.826794375614868*^9}, 3.826798880888948*^9, 3.826798981217903*^9, {
   3.826799014051427*^9, 3.826799032875421*^9}, {3.82679926806285*^9, 
   3.8267992822356977`*^9}, 3.826799352599606*^9, 3.826799415165722*^9, {
   3.826799563199847*^9, 3.826799625570026*^9}, {3.8267996573675137`*^9, 
   3.82679967848136*^9}, {3.826803622297798*^9, 3.826803664025937*^9}, 
   3.8268039542971888`*^9, {3.826804040325131*^9, 3.8268040453307753`*^9}, 
   3.826804426751449*^9, 3.826961588431918*^9, {3.82696183081217*^9, 
   3.826961882697256*^9}, {3.826962071989341*^9, 3.826962106016562*^9}, 
   3.8269622620521517`*^9, 3.8269627507611427`*^9, 3.8269637942211037`*^9, 
   3.8269639184030037`*^9, {3.826964271491308*^9, 3.826964305625544*^9}, {
   3.8269643601813173`*^9, 3.826964433747697*^9}, {3.8269645291551027`*^9, 
   3.826964583749487*^9}, {3.826965187049171*^9, 3.826965225454853*^9}, 
   3.8269653064103928`*^9, 3.826965754448785*^9, {3.826965823064897*^9, 
   3.826966144522596*^9}, 3.8269662718568487`*^9, 3.8269663190788918`*^9, 
   3.826966405820697*^9, 3.826966529546195*^9},
 CellLabel->
  "Out[432]=",ExpressionUUID->"b2193a79-2631-486e-8ad3-cd08922990df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Get", " ", "Baxter", " ", "Polynomials"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"getAllQ", "[", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Pick", " ", "a", " ", "solution", " ", "and", " ", "generate", " ", 
      "v"}], ",", "\[Psi]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setUpT", "[", "]"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Get", " ", "all", " ", "T"}], "-", "functions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "We", " ", "can", " ", "then", " ", "find", " ", "the", " ", 
       "distinguished", " ", "Q"}], "-", "functions"}], ",", " ", 
     RowBox[{
      RowBox[{"i", ".", "e"}], " ", 
      SubsuperscriptBox["Q", 
       RowBox[{"(", "a", ")"}], "1"]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"toMonic", "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"P", "[", "1", "]"}]], ")"}], 
       RowBox[{"v", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}]}], ",", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"{", "rank", "}"}], "]"}], ",", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"{", "0", "}"}], "]"}]}], "}"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"We", " ", "need", " ", "to", " ", "divide", " ", "by", " ", 
       RowBox[{"1", "/", 
        RowBox[{"P", "[", "1", "]"}]}], " ", "because", " ", 
       RowBox[{"v", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{
         SuperscriptBox["v", "1"], ",", 
         SuperscriptBox["v", "2"]}], "]"}], " ", "=", " ", 
       RowBox[{
        SubscriptBox["P", "1"], 
        SuperscriptBox["v", "12"]}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8267005115948887`*^9, 3.826700528614286*^9}, {
   3.826700744071249*^9, 3.8267008124077883`*^9}, {3.82670108585708*^9, 
   3.8267011823692703`*^9}, {3.826701303436167*^9, 3.8267013371831217`*^9}, {
   3.826703270188995*^9, 3.826703298268628*^9}, {3.826703555739141*^9, 
   3.826703594089478*^9}, 3.826716155970985*^9, {3.826716489983967*^9, 
   3.826716492398528*^9}, {3.8267257600780077`*^9, 3.826725783612903*^9}, {
   3.8267262813874903`*^9, 3.826726281429819*^9}, 3.826726464100737*^9, {
   3.826726498682104*^9, 3.8267264988150387`*^9}, {3.826791764370335*^9, 
   3.8267918549994583`*^9}, {3.826792174998556*^9, 3.8267922059786158`*^9}, {
   3.826792385319373*^9, 3.826792404138784*^9}, {3.826792640787437*^9, 
   3.826792641255851*^9}, {3.826794330280282*^9, 3.826794335058548*^9}, {
   3.826803655398901*^9, 3.826803669685766*^9}, {3.826803972349477*^9, 
   3.826803973921571*^9}, {3.8269613516567917`*^9, 3.82696136495477*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"7f4a9780-508f-4507-ae46-3653f715ee87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "u"}], "4"], "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "32"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "u"}], "4"], "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "8"]}], "+", "u"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "8"]}], "+", "u"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.826701269864108*^9, 3.826701286217887*^9}, 
   3.826701344159646*^9, {3.826702627678789*^9, 3.826702661615744*^9}, {
   3.826703205563463*^9, 3.826703272950088*^9}, 3.826703403513891*^9, 
   3.826703544730126*^9, {3.826703586054143*^9, 3.826703594400881*^9}, 
   3.826703758724997*^9, 3.826715995935328*^9, 3.82671604129003*^9, 
   3.826716076877919*^9, 3.8267161567763042`*^9, 3.82671621116726*^9, 
   3.8267163329613037`*^9, {3.826716475435149*^9, 3.826716516922472*^9}, 
   3.8267165513650618`*^9, 3.826716588056116*^9, 3.8267166307969112`*^9, 
   3.8267166734000998`*^9, 3.8267227424279013`*^9, 3.826725129518279*^9, {
   3.826725246302952*^9, 3.826725258691502*^9}, {3.826725446931157*^9, 
   3.826725474824232*^9}, 3.826725543112533*^9, {3.826725615329536*^9, 
   3.8267256358894863`*^9}, {3.826725760973648*^9, 3.82672578416253*^9}, 
   3.8267260048728724`*^9, 3.826726281791293*^9, 3.826726402329241*^9, {
   3.826726465260262*^9, 3.826726499670731*^9}, 3.826791726248005*^9, {
   3.8267917655623837`*^9, 3.826791855307095*^9}, {3.826792178486158*^9, 
   3.826792207055087*^9}, 3.826792327193334*^9, {3.8267923764467993`*^9, 
   3.826792400682156*^9}, {3.8267926379414053`*^9, 3.8267926421109877`*^9}, 
   3.826794168027863*^9, {3.8267942003600397`*^9, 3.826794233628202*^9}, {
   3.826794331566805*^9, 3.826794335439074*^9}, 3.826798884357958*^9, 
   3.826799270092581*^9, 3.826799354980825*^9, 3.826799679145689*^9, {
   3.8268036259545097`*^9, 3.826803670173267*^9}, 3.826803974586451*^9, 
   3.826804047733605*^9, 3.82680425657658*^9, 3.826804427949676*^9, 
   3.826961590974511*^9, 3.826961833463773*^9, 3.826962264001759*^9, 
   3.826963801800273*^9, 3.826963919398355*^9, 3.826964411127743*^9, 
   3.826965860262772*^9, 3.8269661472695436`*^9, 3.82696627531598*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"d4578b4e-9b66-426a-967c-92465cd7d68b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exceptional solutions examples", "Section",
 CellChangeTimes->{{3.82376933727454*^9, 
  3.823769345736064*^9}},ExpressionUUID->"0d880d98-ae4f-4dda-95c0-\
ff076e9552aa"],

Cell[CellGroupData[{

Cell["SU(2)-sector example", "Subsection",
 CellChangeTimes->{{3.822456301687454*^9, 3.8224563027084627`*^9}, {
  3.822456572170203*^9, 3.822456589453178*^9}, {3.8237693630946417`*^9, 
  3.8237694059577303`*^9}},ExpressionUUID->"e4cb17b1-e6ff-4cfe-88fb-\
660d45cf7854"],

Cell[TextData[{
 "There are a lot of exceptional solutions in the QQ-system, that is, \
solutions with Bethe roots separated by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[PlusMinus]", 
    FractionBox["\[ImaginaryI]", "2"]}], TraditionalForm]],ExpressionUUID->
  "f43fe6ac-2366-40c5-b868-bd5aad9aaa6d"],
 " for example we can consider the representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[CircleTimes]", 
     RowBox[{"l", "=", "1"}], "4"], 
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"1", ",", "1"}]], "(", "0", ")"}]}], TraditionalForm]],
  ExpressionUUID->"bc208e1b-1d9c-4be8-ac28-529fe298af6a"]
}], "Text",
 CellChangeTimes->{{3.826715262747641*^9, 3.8267153692400913`*^9}, {
  3.826715622899638*^9, 
  3.826715673813776*^9}},ExpressionUUID->"94fd55ee-28bc-48fa-9708-\
3485241047c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Exceptional", " ", "solution", " ", "in", " ", "SU", 
     RowBox[{"(", "2", ")"}]}], "-", "sector"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"setDAlgebra", "[", "4", "]"}], ";", 
    RowBox[{"rep", "=", "1"}], ";", 
    RowBox[{"L", "=", "4"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"spinChain", "=", 
     RowBox[{"getSpinChain", "[", 
      RowBox[{
       RowBox[{"\[Omega]", "[", "rep", "]"}], ",", "L"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vac", "=", 
     RowBox[{"L", "*", 
      RowBox[{"obToDynkin", "[", 
       RowBox[{"\[Omega]", "[", "rep", "]"}], "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"excited", "=", 
     RowBox[{"spinChain", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "a", "]"}], " ", "=", " ", 
       RowBox[{"u", "^", 
        RowBox[{"vac", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "rank"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{
      RowBox[{"solvePS", "[", 
       RowBox[{"vac", ",", 
        RowBox[{"excited", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"getAllQ", "[", "sol", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Get", " ", "The", " ", "Baxter", " ", "Q"}], "-", 
      RowBox[{"functions", " ", "and", " ", "note", " ", "that", " ", 
       SuperscriptBox["v", "1"]}]}], "\[Proportional]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       FractionBox["1", "4"]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"toMonic", "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"P", "[", "1", "]"}]}], 
       RowBox[{"v", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}]}], ",", 
      RowBox[{"\[Psi]", "[", "rank", "]"}], ",", 
      RowBox[{"\[Psi]", "[", "0", "]"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.822456301687454*^9, 3.8224563027084627`*^9}, {
  3.822456572170203*^9, 3.822456691981997*^9}, {3.8224569159636793`*^9, 
  3.822456916109769*^9}, {3.8224577224833403`*^9, 3.8224577225703506`*^9}, {
  3.82245806954881*^9, 3.822458070582623*^9}, {3.8224585347967777`*^9, 
  3.822458534895564*^9}, {3.822461403566432*^9, 3.822461403640992*^9}, {
  3.8224622772029676`*^9, 3.822462291951662*^9}, {3.8237639999580603`*^9, 
  3.823764008900001*^9}, {3.823765078696157*^9, 3.823765078829164*^9}, {
  3.8237693520159073`*^9, 3.8237693601918364`*^9}, {3.8266897789250402`*^9, 
  3.8266898009512157`*^9}, {3.826689959291017*^9, 3.8266899952018127`*^9}, {
  3.826715238899901*^9, 3.8267152594957857`*^9}, {3.826715371350913*^9, 
  3.8267154759094276`*^9}, {3.826715528006214*^9, 3.8267155300364637`*^9}, {
  3.826804315228632*^9, 3.826804333193159*^9}, {3.8269616064855633`*^9, 
  3.826961608627528*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"fa1cf619-5326-443b-a242-edabe8b734e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], "+", 
    SuperscriptBox["u", "2"]}], ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.823769354045196*^9, 3.823769407499796*^9, 3.826688486969223*^9, {
   3.826689799074506*^9, 3.826689802179965*^9}, 3.826715226062992*^9, 
   3.8267153727691727`*^9, 3.826715414486862*^9, 3.826715530410819*^9, 
   3.82671671899501*^9, 3.82679838929523*^9, 3.8267984509984694`*^9, 
   3.826798493681912*^9, {3.826804159325458*^9, 3.826804189117054*^9}, 
   3.826804266276062*^9, {3.826804317510491*^9, 3.826804334424251*^9}, 
   3.826961613315092*^9, 3.826966258681449*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"e21e95ee-7cab-4909-ba5f-03a6274687fa"]
}, Open  ]],

Cell[TextData[{
 "This solution is in a ",
 Cell[BoxData[
  FormBox["\"\<\!\(
\*SubscriptBox[\(su\), \(2\)]\)\>", TraditionalForm]],ExpressionUUID->
  "7ac54531-f072-4850-9ab5-38ca2339ae20"],
 "\[CloseCurlyDoubleQuote]-sector since deg ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubsuperscriptBox["Q", 
     RowBox[{"(", "a", ")"}], "1"], ")"}], TraditionalForm]],
  InitializationCell->True,ExpressionUUID->
  "f641560c-43a4-48f9-b2c9-7f0938f6ed59"],
 " = 0 for a \[NotEqual] 1."
}], "Text",
 CellChangeTimes->{{3.826715499556347*^9, 3.826715587252743*^9}, {
  3.8268039059031363`*^9, 
  3.82680391081839*^9}},ExpressionUUID->"1bfff1e0-45d0-4946-81f6-\
dd94103795b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(8)-sector example", "Subsection",
 CellChangeTimes->{{3.823769378544203*^9, 
  3.8237694164203444`*^9}},ExpressionUUID->"a942bdde-fcf1-410a-9428-\
62fb7670397c"],

Cell["\<\
It is not to hard to find exceptional solutions in a more complicated sector,\
\
\>", "Text",
 CellChangeTimes->{{3.826715591739634*^9, 3.826715618675609*^9}, {
  3.826715681967906*^9, 
  3.826715683938896*^9}},ExpressionUUID->"289e4540-f209-43d4-902a-\
894445bc7e18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Exceptional", " ", "solution", " ", "in", " ", "SO", 
     RowBox[{"(", "8", ")"}]}], "-", "sector"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"setDAlgebra", "[", "4", "]"}], ";", 
    RowBox[{"rep", "=", "1"}], ";", 
    RowBox[{"L", "=", "4"}], ";"}], " ", 
   RowBox[{"(*", 
    SubscriptBox["D", "4"], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"spinChain", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"obToDynkin", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
      RowBox[{"multTP", "[", 
       RowBox[{
        RowBox[{"decomposeKR", "[", 
         RowBox[{"\[Omega]", "[", "rep", "]"}], "]"}], ",", "L"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vac", "=", 
     RowBox[{"L", "*", 
      RowBox[{"obToDynkin", "[", 
       RowBox[{"\[Omega]", "[", "rep", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"excited", "=", 
     RowBox[{"spinChain", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", "a", "]"}], " ", "=", " ", 
      RowBox[{"u", "^", 
       RowBox[{"vac", "[", 
        RowBox[{"[", "a", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "rank"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{
      RowBox[{"solvePS", "[", 
       RowBox[{"vac", ",", 
        RowBox[{"excited", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"getAllQ", "[", "sol", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.823759722119751*^9, 3.823759727325754*^9}, {
  3.823765187321435*^9, 3.8237651874702263`*^9}, {3.8237694213287*^9, 
  3.823769439472363*^9}, {3.826689905959167*^9, 3.826689926284083*^9}, {
  3.826715687683712*^9, 3.826715722724049*^9}, {3.826804377127549*^9, 
  3.8268043771697807`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"d6c39cab-44c7-4e76-be6c-432fe0d268f2"],

Cell[TextData[{
 "The sector is a full SO(8) sector since all ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["Q", 
    RowBox[{"(", "a", ")"}], "1"], TraditionalForm]],ExpressionUUID->
  "cc284faa-4a53-488c-98b2-93c5dbf0a32a"],
 "have non-trivial degrees, explicitly:"
}], "Text",
 CellChangeTimes->{{3.82671569554135*^9, 3.826715715587318*^9}, {
  3.826715775153884*^9, 
  3.826715803922605*^9}},ExpressionUUID->"54fa8d21-6d8f-4239-b852-\
93315175761a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toMonic", "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"P", "[", "1", "]"}]}], 
     RowBox[{"v", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}]}], ",", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"{", "rank", "}"}], "]"}], ",", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"{", "0", "}"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8267157287559853`*^9, 3.8267157665632963`*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"d169347b-4dc5-484f-89bd-cf75d04f3d27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "112"]}], "+", 
    FractionBox[
     SuperscriptBox["u", "2"], "14"], "+", 
    SuperscriptBox["u", "4"]}], ",", 
   RowBox[{
    FractionBox["13", "196"], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}], "7"], "+", 
    SuperscriptBox["u", "4"]}], ",", 
   RowBox[{
    FractionBox["9", "28"], "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{
    FractionBox["9", "28"], "+", 
    SuperscriptBox["u", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8267157549738703`*^9, 3.826715761459509*^9}, 
   3.8267159242191973`*^9, 3.826716723255906*^9, 3.826798548765397*^9, {
   3.82680435723919*^9, 3.826804379693077*^9}, 3.8269616220351753`*^9, 
   3.826962289268688*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"604321b6-3d7b-4d23-9995-29bfd87f50fb"]
}, Open  ]],

Cell[TextData[{
 "Here the interesting part is still in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "1"], TraditionalForm]],ExpressionUUID->
  "06c77f7f-74cd-4235-875d-afeba777bb7e"]
}], "Text",
 CellChangeTimes->{{3.826715807041456*^9, 3.8267158629620543`*^9}, {
  3.826715930753992*^9, 3.826715931888487*^9}, {3.826961629635673*^9, 
  3.8269616319719753`*^9}},ExpressionUUID->"c0631855-073a-4771-a03b-\
d06140cc0cf3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Roots", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], "\[Equal]", "0"}], ",", "u"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8267158351081467`*^9, 3.826715838562338*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"411f0070-f5f4-4e59-a8fc-92d8cda3fbab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "\[Equal]", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "2"]}]}], "||", 
  RowBox[{"u", "\[Equal]", 
   FractionBox["\[ImaginaryI]", "2"]}], "||", 
  RowBox[{"u", "\[Equal]", 
   FractionBox[
    SqrtBox[
     FractionBox["5", "7"]], "2"]}], "||", 
  RowBox[{"u", "\[Equal]", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox["5", "7"]], "2"]}]}]}]], "Output",
 CellChangeTimes->{3.826962291586039*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"1e8c1af3-491b-490d-94e1-dd554b8dc422"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wronskians on Dynkin diagram is not enough", \
"Subsection"]], "Subsection",
 CellChangeTimes->{{3.8237529559263487`*^9, 3.823752968615148*^9}, {
  3.823769455998396*^9, 
  3.823769463715989*^9}},ExpressionUUID->"3ec3c105-a139-4b38-99c5-\
5ea6ee161cec"],

Cell[TextData[{
 "We\[CloseCurlyQuote]ll study ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "4"], TraditionalForm]],ExpressionUUID->
  "d591d3a6-74b9-4968-a6b7-887163515707"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", 
      SubscriptBox["\[Omega]", "1"]], "\[CircleTimes]", 
     SubscriptBox["\[Nu]", 
      SubscriptBox["\[Omega]", "1"]]}], "=", 
    RowBox[{
     SubscriptBox["\[Nu]", 
      RowBox[{"2", 
       SubscriptBox["\[Omega]", "1"]}]], "\[CirclePlus]", 
     RowBox[{
      SubscriptBox["\[Nu]", 
       SubscriptBox["\[Omega]", "2"]], "\[CircleTimes]", 
      SubscriptBox["\[Nu]", 
       SubscriptBox["\[Omega]", "0"]]}]}]}], TraditionalForm]],ExpressionUUID->
  "7752322a-6d84-4979-b43c-2ed3cd9b9ffb"],
 " and care about the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "0"], TraditionalForm]],ExpressionUUID->
  "7ae50c73-a99f-4935-b579-fbefee697ad1"],
 "subspace.\nFirst find actual solution for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", 
    SubscriptBox["\[Omega]", "0"]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "75b3e895-db10-48b8-a948-0e5584d7a89c"],
 Cell[BoxData[
  FormBox[".", TraditionalForm]],ExpressionUUID->
  "caa5dadb-7a94-4213-a22a-6208e40731e1"]
}], "Text",
 CellChangeTimes->{{3.823769475258142*^9, 3.823769506758731*^9}, {
  3.82376961042803*^9, 3.8237697047492723`*^9}, {3.826736585134688*^9, 
  3.826736654388357*^9}, {3.8269616483558702`*^9, 3.826961654468094*^9}, {
  3.826962333101707*^9, 
  3.826962394187931*^9}},ExpressionUUID->"dc3f1ba2-b3a7-49af-a629-\
5517c8c14f25"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"setDAlgebra", "[", "4", "]"}], ";", 
   RowBox[{"rep", "=", "1"}], ";", 
   RowBox[{"L", "=", "2"}], ";"}], " ", 
  RowBox[{"(*", 
   SubscriptBox["D", "4"], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"spinChain", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"obToDynkin", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"multTP", "[", 
      RowBox[{
       RowBox[{"decomposeKR", "[", 
        RowBox[{"\[Omega]", "[", "rep", "]"}], "]"}], ",", "L"}], "]"}]}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vac", "=", 
    RowBox[{"L", "*", 
     RowBox[{"obToDynkin", "[", 
      RowBox[{"\[Omega]", "[", "rep", "]"}], "]"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"excited", "=", 
   RowBox[{"spinChain", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", "a", "]"}], " ", "=", " ", 
    RowBox[{"u", "^", 
     RowBox[{"vac", "[", 
      RowBox[{"[", "a", "]"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "rank"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Last", "[", 
    RowBox[{"solvePS", "[", 
     RowBox[{"vac", ",", 
      RowBox[{"excited", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getAllQ", "[", "sol", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"toMonic", "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"P", "[", "1", "]"}]}], 
     RowBox[{"v", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}]}], ",", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"{", "rank", "}"}], "]"}], ",", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"{", "0", "}"}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.823752679467176*^9, 3.82375271201189*^9}, {
   3.823752848014127*^9, 3.823752867893341*^9}, {3.82375291850846*^9, 
   3.823753023291464*^9}, {3.823753128816893*^9, 3.8237531347233267`*^9}, {
   3.823753842120525*^9, 3.8237538606358137`*^9}, {3.823759806121809*^9, 
   3.823759817282413*^9}, {3.823760128338593*^9, 3.823760150181986*^9}, {
   3.823763933841694*^9, 3.823763935604167*^9}, {3.823763971675888*^9, 
   3.823764058489286*^9}, {3.823764522784046*^9, 3.823764541759799*^9}, {
   3.8237645842553873`*^9, 3.823764584488256*^9}, {3.8237646153720284`*^9, 
   3.823764675770698*^9}, {3.82376472860815*^9, 3.82376473211159*^9}, {
   3.823764823542329*^9, 3.8237648278498907`*^9}, {3.82376949100439*^9, 
   3.82376951727848*^9}, {3.823769590854418*^9, 3.823769607818902*^9}, 
   3.8266899336378393`*^9, {3.826736665698502*^9, 3.8267366740757217`*^9}, {
   3.826804394925436*^9, 3.826804397104377*^9}, {3.8269623837597103`*^9, 
   3.8269624513075447`*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"ed69960b-2f94-4c3b-bcab-2ae4ef1ef2d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "+", 
    SuperscriptBox["u", "2"]}], ",", "u", ",", "u"}], "}"}]], "Output",
 CellChangeTimes->{{3.826962414403027*^9, 3.82696245198919*^9}, 
   3.826966238418668*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"ae9bd24a-67d2-4f80-a1a1-2cd3019117a9"]
}, Open  ]],

Cell["We can also solve equations on the Dynkin diagram", "Text",
 CellChangeTimes->{{3.82376975423215*^9, 
  3.823769781440838*^9}},ExpressionUUID->"cb13507e-2d2e-47a9-971e-\
1230aae04faf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"magnon", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "cartanMatrix", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"vac", "-", 
      RowBox[{"excited", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Q1s", ",", "Q2s", ",", "c1", ",", "c2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incidence", "=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "cartanMatrix", "]"}], "]"}]}], "-", 
    "cartanMatrix"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1s", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "^", 
       RowBox[{"(", 
        RowBox[{"magnon", "[", 
         RowBox[{"[", "j", "]"}], "]"}], ")"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c1", "[", "j", "]"}], "[", "i", "]"}], 
         RowBox[{"u", "^", 
          RowBox[{"(", "i", ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{
           RowBox[{"magnon", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "rank"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2s", " ", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"c2", "[", "j", "]"}], "[", 
           RowBox[{
            RowBox[{
            "vac", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
            "-", 
            RowBox[{"magnon", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"incidence", ".", "magnon"}], ")"}], 
             "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], "+", 
            "1"}], "]"}]], ")"}], 
        RowBox[{"u", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vac", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", 
           RowBox[{"magnon", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"incidence", ".", "magnon"}], ")"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", "1"}], ")"}]}]}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"c2", "[", "j", "]"}], "[", "i", "]"}], 
          RowBox[{"u", "^", 
           RowBox[{"(", "i", ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{
            RowBox[{"vac", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", 
            RowBox[{"magnon", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"incidence", ".", "magnon"}], ")"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "rank"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Fix", " ", "gauge"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c2", "[", "i", "]"}], "[", 
     RowBox[{"magnon", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "rank"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqToSolve", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"#", ",", "u"}], "]"}], "&"}], "/@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"wronsk", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q1s", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Q2s", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}], "-", 
        RowBox[{
         RowBox[{"u", "^", 
          RowBox[{"vac", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"incidence", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
             RowBox[{"Q1s", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", "1"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "rank"}], "}"}]}], "]"}]}]}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "rank"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"eqToSolve", "\[Equal]", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(v\), \(1\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(v\), \(12\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(4\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(\[EmptySet]\)]\)\>\""}], "}"}], 
     "}"}], ",", 
    RowBox[{"(", 
     RowBox[{"Q1s", "/.", "sol"}], ")"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8237530738392878`*^9, 3.823753277509838*^9}, {
  3.823753626029214*^9, 3.823753718817067*^9}, {3.8237537578330183`*^9, 
  3.823753834266564*^9}, {3.823753864652493*^9, 3.823753866756579*^9}, {
  3.8237577569417753`*^9, 3.8237581545639753`*^9}, {3.823758224821003*^9, 
  3.823758238962083*^9}, {3.823758406784711*^9, 3.8237584131708403`*^9}, {
  3.823758590147901*^9, 3.8237587029619904`*^9}, {3.823758872839835*^9, 
  3.8237588918719883`*^9}, {3.823764588100161*^9, 3.8237645944784117`*^9}, {
  3.823769710938978*^9, 3.8237697153281918`*^9}, {3.823769790960658*^9, 
  3.823769798017478*^9}, {3.8267982372156477`*^9, 3.826798278535617*^9}, {
  3.826798314794595*^9, 3.826798331118402*^9}, {3.826798589231806*^9, 
  3.826798652792303*^9}, {3.8268044143775377`*^9, 3.826804414430193*^9}, {
  3.826961677350213*^9, 3.826961782291327*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"bc6124d3-676a-4a4d-a750-ef020be81990"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\\!\\(\\*SuperscriptBox[\\(v\\), \\(1\\)]\\)\"\>", \
"\<\"\\!\\(\\*SuperscriptBox[\\(v\\), \\(12\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(4\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(\[EmptySet]\\)]\\)\"\>"},
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], "+", 
      SuperscriptBox["u", "2"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], "+", 
      SuperscriptBox["u", "2"]}], "u", "u"},
    {
     SuperscriptBox["u", "2"], 
     RowBox[{
      FractionBox["1", "4"], "+", 
      SuperscriptBox["u", "2"]}], "u", "u"},
    {
     RowBox[{
      FractionBox["1", "4"], "+", 
      SuperscriptBox["u", "2"]}], 
     SuperscriptBox["u", "2"], "u", "u"},
    {
     RowBox[{
      FractionBox["1", "4"], "+", 
      SuperscriptBox["u", "2"]}], 
     RowBox[{
      FractionBox["1", "4"], "+", 
      SuperscriptBox["u", "2"]}], "u", "u"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.8269617465676193`*^9, 3.826961783041339*^9}, 
   3.8269624554810133`*^9, 3.826966239724354*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"1d8b6873-8217-4772-b797-58150865c95f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison with actual transfer-matrices ", "Section",
 CellChangeTimes->{{3.823770031233061*^9, 3.823770066203154*^9}, {
  3.826691235318417*^9, 3.826691235496519*^9}, {3.826691334182926*^9, 
  3.826691340238902*^9}, {3.826722823350672*^9, 
  3.826722825846487*^9}},ExpressionUUID->"c653d03f-1f2b-49b9-a98a-\
ff8af2466d3a"],

Cell[TextData[{
 "The solutions of the extended QQ-system are conjectured to describe the \
Bethe algebra. As another check that the two systems agree we compare with \
explicit transfer-matrices ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "d79527cd-cfbb-484e-9d2e-1f5cef9fd805"],
 "for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["so", 
    RowBox[{"2", "r"}]], TraditionalForm]],ExpressionUUID->
  "c291a89a-abc6-4fb7-bff2-d1d1fde92f91"],
 " (we should normalise T\[CloseCurlyQuote]s differently compared to the \
paper. This is explained in the init part of the notebook)"
}], "Text",
 CellChangeTimes->{{3.8267228284789553`*^9, 3.826722898792528*^9}, {
  3.8267229852268143`*^9, 3.826723018550083*^9}, {3.8267970024924917`*^9, 
  3.8267970063961267`*^9}, {3.826801793907935*^9, 3.826801848271819*^9}, {
  3.826803338095915*^9, 
  3.8268033597513523`*^9}},ExpressionUUID->"3d7ddeb7-b8f3-4280-91e8-\
40e37356ed9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Set", " ", "inital", " ", "parameters"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rank", "=", "4"}], ";", 
    RowBox[{"L", "=", "3"}], ";", 
    RowBox[{"Vdim", "=", 
     RowBox[{"2", "*", "rank"}]}], ";", 
    RowBox[{"\[HBar]", "=", "I"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Define", " ", "standard", " ", "matrices", " ", 
      SubscriptBox[
       RowBox[{"(", 
        SubscriptBox["e", "ij"], ")"}], "kl"]}], "=", 
     RowBox[{
      SubscriptBox["\[Delta]", "ik"], 
      SubscriptBox["\[Delta]", "jl"]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"em", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", " ", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"a", "\[Equal]", "c"}], "&&", 
          RowBox[{"b", "\[Equal]", "d"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "Vdim"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "Vdim"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "tensor", " ", "products"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tp", "[", 
      RowBox[{"M_", ",", "l_", ",", "L_"}], "]"}], ":=", 
     RowBox[{"KroneckerProduct", "@@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"SparseArray", "[", 
           RowBox[{"IdentityMatrix", "[", "Vdim", "]"}], "]"}], ",", 
          RowBox[{"l", "-", "1"}]}], "]"}], ",", 
        RowBox[{"{", "M", "}"}], ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"SparseArray", "[", 
           RowBox[{"IdentityMatrix", "[", "Vdim", "]"}], "]"}], ",", 
          RowBox[{"L", "-", "l"}]}], "]"}]}], "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tp", "[", 
      RowBox[{"M_", ",", "l_"}], "]"}], ":=", " ", 
     RowBox[{"tp", "[", 
      RowBox[{"M", ",", "l", ",", "L"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Permutation", " ", "operator"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pOp", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tp", "[", 
         RowBox[{
          RowBox[{"em", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", "a"}], "]"}], ".", 
        RowBox[{"tp", "[", 
         RowBox[{
          RowBox[{"em", "[", 
           RowBox[{"j", ",", "i"}], "]"}], ",", "b"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "Vdim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "Vdim"}], "}"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{"Trace", " ", "operator"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"kOp", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tp", "[", 
         RowBox[{
          RowBox[{"em", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", "a"}], "]"}], ".", 
        RowBox[{"tp", "[", 
         RowBox[{
          RowBox[{"em", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", "b"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "Vdim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "Vdim"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "R", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "[", "u_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", "u", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"\[HBar]", " ", 
            RowBox[{"(", 
             RowBox[{"rank", "-", "1"}], ")"}]}]}], ")"}]}], ")"}], 
       RowBox[{"SparseArray", "[", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"Vdim", "^", "L"}], "]"}], "]"}]}], "-", 
      RowBox[{"\[HBar]", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"\[HBar]", 
          RowBox[{"(", 
           RowBox[{"rank", "-", "1"}], ")"}]}]}], ")"}], 
       RowBox[{"pOp", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{"\[HBar]", " ", "u", " ", 
       RowBox[{"kOp", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQbVP63NS59o3jnp0T7UB04ZfXHiA6TvOmF4jO+TnX
1gVIawovANMFf//0guiSK0J9INpv7kSup01vHCXsNgiB6H13TKVA9LZzhxVB
dFK6rw6I5oxPtQDRD/Q6HcDi82eCaYVdeXdBtMqSwkcgWi/t6AsQfcjuGpie
x1HI/wxIJ1gUg2kRAZbzIPqOLQeYFnt99jaIfiRwEUyv6M13fg6kpyUUgelT
Of0xINq/bSKYTgmN/sreDPRXc80vEK0l/t2ME0h/0/oFpidtsosH0RueCiWC
aJtzKmkgOu2lNpjekHjqOIg+9v80mN4iupuPC0gfsukXANEV1UryIHq3mSqY
XhGyrwNEf9t3AEzXdEw6xAOk2+ymgOmWB9XsUUBa5Vi4EIh2C3l5MxpIN5x6
DaYBADHXLQ==
  "],
 CellLabel->
  "In[367]:=",ExpressionUUID->"db38be89-1217-484b-bbae-612a64d15773"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Check", " ", "Yang"}], "-", "Baxter"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "3"}], ";", 
    RowBox[{"ClearAll", "[", 
     RowBox[{"u", ",", "v"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "[", "u", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "[", 
          RowBox[{"u", "+", "v"}], "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "[", "v", "]"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "[", "v", "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "[", 
          RowBox[{"u", "+", "v"}], "]"}], ".", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "[", "u", "]"}]}]}], "//", 
       "Normal"}], "//", "Flatten"}], "//", "Expand"}], "//", 
    "Union"}]}]}]], "Input",
 CellChangeTimes->{{3.826724668209167*^9, 3.826724700564259*^9}, {
  3.8267248627148542`*^9, 3.826724935320011*^9}, {3.826726740177446*^9, 
  3.826726740624813*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"c75df549-2c61-4656-876b-a3768b5ff7e7"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8267249142018757`*^9, 3.8267249366853733`*^9}, 
   3.826724990035975*^9, {3.8267265118679533`*^9, 3.8267265235407467`*^9}, 
   3.826726629080606*^9, 3.8267274578659687`*^9, 3.8267276544787807`*^9, 
   3.8267276876017857`*^9, 3.8267285742250443`*^9, 3.826728650431348*^9, 
   3.826736730197422*^9, {3.826794406514435*^9, 3.826794461874485*^9}, 
   3.826796942457301*^9, 3.82679700207117*^9, {3.8267973078814077`*^9, 
   3.8267973306539392`*^9}, 3.826797369877881*^9, 3.82679820905049*^9, 
   3.82679837513811*^9, 3.826798528663144*^9, {3.8267987130693073`*^9, 
   3.826798729922337*^9}, 3.82679884313896*^9, 3.826799704947094*^9, 
   3.826804248211108*^9, {3.826962482455133*^9, 3.826962530195941*^9}, 
   3.826962562586809*^9, 3.826962612764287*^9, 3.8269661671309433`*^9, 
   3.826966225552012*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"5ca71957-a335-4dc0-84c9-b3656882e1a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "eigenvalues", " ", "of", " ", 
    SubscriptBox["T", 
     RowBox[{"1", ",", "1"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Define", " ", "T"}], "-", "function"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tm", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "[", "u", "]"}], ".", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "[", "u", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vdim", "^", "2"}], ",", 
            RowBox[{"Vdim", "^", "2"}]}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "i"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "Vdim"}], "}"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"eigTm", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Eigenvalues", "[", "Tm", "]"}], "//", "DeleteDuplicates"}], "//",
       "Expand"}], "//", "Sort"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Compute", " ", "T", " ", "from", " ", "the", " ", "code"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"setDAlgebra", "[", "rank", "]"}], ";", 
    RowBox[{"L", "=", "2"}], ";", 
    RowBox[{"spinChain", "=", 
     RowBox[{"getSpinChain", "[", 
      RowBox[{
       RowBox[{"\[Omega]", "[", "1", "]"}], ",", "L"}], "]"}]}], ";", 
    RowBox[{"excited", "=", 
     RowBox[{"spinChain", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{"vac", "=", 
     RowBox[{"L", " ", 
      RowBox[{"\[Omega]", "[", "1", "]"}]}]}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "a", "]"}], "=", 
       RowBox[{"u", "^", 
        RowBox[{"vac", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "rank"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tv", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sol", "=", 
       RowBox[{"solvePS", "[", 
        RowBox[{"vac", ",", 
         RowBox[{"excited", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", " ", 
      RowBox[{"getAllQ", "[", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ";", 
      RowBox[{"setUpT", "[", "]"}], ";", 
      RowBox[{"Tv", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"Tv", ",", 
         RowBox[{"{", 
          RowBox[{"T", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Shifts", " ", "are", " ", "necessary", " ", "to", " ", "compare", " ", 
     "with", " ", "the", " ", "symmetric", " ", "shift", " ", "conventions", 
     " ", "used", " ", "elsewhere", " ", "in", " ", "the", " ", "code"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Tv", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Tv", "/.", 
       RowBox[{"sh", "[", 
        RowBox[{
         RowBox[{"-", "rank"}], "+", "1"}], "]"}]}], "//", "Expand"}], "//", 
     "Sort"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tv", "-", "eigTm"}], "//", "Union"}]}]}]], "Input",
 CellChangeTimes->{{3.8237733465106993`*^9, 3.823773347994192*^9}, {
  3.826723360532655*^9, 3.826723451736031*^9}, {3.826723503632247*^9, 
  3.826723638162168*^9}, {3.826723930350178*^9, 3.826724034057435*^9}, {
  3.8267240864702187`*^9, 3.826724086972784*^9}, {3.826724154590044*^9, 
  3.826724235249464*^9}, {3.826724268495397*^9, 3.826724269404654*^9}, {
  3.8267243023586206`*^9, 3.8267243143948193`*^9}, {3.8267247347042503`*^9, 
  3.826724839042309*^9}, {3.826724944820488*^9, 3.826724980490366*^9}, {
  3.826736693462977*^9, 3.8267367208442907`*^9}, {3.826797064538962*^9, 
  3.826797070702812*^9}, {3.826797509615403*^9, 3.8267975099178953`*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"594bae8e-b410-4b60-b108-870343d2074f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"9", "+", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "u"}], "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "9"}], "+", 
    RowBox[{"12", " ", "\[ImaginaryI]", " ", "u"}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{"9", "-", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "u"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.826724824641699*^9, 3.826724841081194*^9}, {
   3.82672494282691*^9, 3.826724951095086*^9}, 3.826724992002263*^9, {
   3.826726513150094*^9, 3.8267265252717733`*^9}, 3.826726632571083*^9, 
   3.8267274597150173`*^9, {3.826727658995346*^9, 3.826727688513204*^9}, 
   3.826728579161106*^9, 3.8267286539590397`*^9, {3.8267367217765636`*^9, 
   3.826736731407806*^9}, {3.826794407973527*^9, 3.826794444307892*^9}, 
   3.826794474618074*^9, 3.8267969641379213`*^9, 3.8267970303685617`*^9, 
   3.826797308986349*^9, 3.8267973401100063`*^9, 3.826797376944933*^9, 
   3.826797528216115*^9, 3.826798210004654*^9, 3.826798377475778*^9, 
   3.826798530076836*^9, {3.826798715482622*^9, 3.826798735644436*^9}, 
   3.826798844011613*^9, 3.826799732765232*^9, 3.826804249398693*^9, {
   3.826962487749469*^9, 3.826962537683147*^9}, 3.826962579322624*^9, 
   3.826962629366564*^9, 3.826966183352838*^9, 3.826966226930523*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"e5f72148-109b-4c6f-a1ae-18c16e5d77bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"9", "+", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "u"}], "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "9"}], "+", 
    RowBox[{"12", " ", "\[ImaginaryI]", " ", "u"}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{"9", "-", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "u"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.826724824641699*^9, 3.826724841081194*^9}, {
   3.82672494282691*^9, 3.826724951095086*^9}, 3.826724992002263*^9, {
   3.826726513150094*^9, 3.8267265252717733`*^9}, 3.826726632571083*^9, 
   3.8267274597150173`*^9, {3.826727658995346*^9, 3.826727688513204*^9}, 
   3.826728579161106*^9, 3.8267286539590397`*^9, {3.8267367217765636`*^9, 
   3.826736731407806*^9}, {3.826794407973527*^9, 3.826794444307892*^9}, 
   3.826794474618074*^9, 3.8267969641379213`*^9, 3.8267970303685617`*^9, 
   3.826797308986349*^9, 3.8267973401100063`*^9, 3.826797376944933*^9, 
   3.826797528216115*^9, 3.826798210004654*^9, 3.826798377475778*^9, 
   3.826798530076836*^9, {3.826798715482622*^9, 3.826798735644436*^9}, 
   3.826798844011613*^9, 3.826799732765232*^9, 3.826804249398693*^9, {
   3.826962487749469*^9, 3.826962537683147*^9}, 3.826962579322624*^9, 
   3.826962629366564*^9, 3.826966183352838*^9, 3.826966227191745*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"480e98be-7954-4c4e-9d7a-580ffb6d4a9f"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.826724824641699*^9, 3.826724841081194*^9}, {
   3.82672494282691*^9, 3.826724951095086*^9}, 3.826724992002263*^9, {
   3.826726513150094*^9, 3.8267265252717733`*^9}, 3.826726632571083*^9, 
   3.8267274597150173`*^9, {3.826727658995346*^9, 3.826727688513204*^9}, 
   3.826728579161106*^9, 3.8267286539590397`*^9, {3.8267367217765636`*^9, 
   3.826736731407806*^9}, {3.826794407973527*^9, 3.826794444307892*^9}, 
   3.826794474618074*^9, 3.8267969641379213`*^9, 3.8267970303685617`*^9, 
   3.826797308986349*^9, 3.8267973401100063`*^9, 3.826797376944933*^9, 
   3.826797528216115*^9, 3.826798210004654*^9, 3.826798377475778*^9, 
   3.826798530076836*^9, {3.826798715482622*^9, 3.826798735644436*^9}, 
   3.826798844011613*^9, 3.826799732765232*^9, 3.826804249398693*^9, {
   3.826962487749469*^9, 3.826962537683147*^9}, 3.826962579322624*^9, 
   3.826962629366564*^9, 3.826966183352838*^9, 3.826966227193115*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"04ea541e-d568-4183-bae7-00d6364f89b7"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.826804227169593*^9, 
  3.8268042303000927`*^9}},ExpressionUUID->"66936865-4c7e-4ebc-b2a3-\
0f816528536b"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1853, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
CommonDefaultFormatTypes->{"Output"->StandardForm},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 447, 9, 45, "Text",ExpressionUUID->"c5de555a-286a-49c0-b9e6-ab408f24e1f0"],
Cell[CellGroupData[{
Cell[1030, 33, 198, 4, 89, "Chapter",ExpressionUUID->"bdd513a8-8c8e-470f-b6ae-e5d928bc5f14"],
Cell[CellGroupData[{
Cell[1253, 41, 210, 4, 85, "Section",ExpressionUUID->"aadc7625-25b7-4357-b864-42271cb14db1"],
Cell[1466, 47, 2212, 63, 204, "Code",ExpressionUUID->"8336489a-38bb-4312-b327-d4eed918c6fc"],
Cell[3681, 112, 10578, 278, 961, "Code",ExpressionUUID->"8ce2bf64-a46c-4a09-a451-99ef98116c2b"]
}, Closed]],
Cell[CellGroupData[{
Cell[14296, 395, 218, 4, 66, "Section",ExpressionUUID->"391f20a0-c01c-448b-8255-228046c166e5"],
Cell[14517, 401, 253, 4, 45, "Text",ExpressionUUID->"5c5228a0-45ab-43fb-8189-94f50763cdf6"],
Cell[14773, 407, 28182, 696, 2309, "Code",ExpressionUUID->"51d0b154-3241-4413-865f-df2527745c32"],
Cell[42958, 1105, 228, 5, 45, "Text",ExpressionUUID->"deecd277-cc3a-4ab6-ada8-97073ee324a5"],
Cell[43189, 1112, 7779, 210, 422, "Code",ExpressionUUID->"07fa0922-b64e-4379-a0ca-08f9a2f6694e"]
}, Closed]],
Cell[CellGroupData[{
Cell[51005, 1327, 309, 5, 66, "Section",ExpressionUUID->"981206b1-5adb-490d-b733-cab301a2392a"],
Cell[51317, 1334, 1202, 39, 72, "Text",ExpressionUUID->"5be3b09f-7f4f-4722-ad17-53592644c20b"],
Cell[52522, 1375, 4189, 108, 376, "Code",ExpressionUUID->"3d512585-eb61-42a3-a5a3-e6c387e4069a"],
Cell[56714, 1485, 183, 3, 45, "Text",ExpressionUUID->"1232bc75-b8cf-44dc-a237-a5cf28b9e060"],
Cell[56900, 1490, 1550, 38, 149, "Code",ExpressionUUID->"640a1d58-8a83-4d21-90a4-678c3b92621d"],
Cell[58453, 1530, 326, 10, 45, "Text",ExpressionUUID->"cd381bfc-0027-4df0-9ab1-4efec03ade78"],
Cell[58782, 1542, 11953, 298, 992, "Code",ExpressionUUID->"cac02e3c-6a5e-43c4-889f-89057aa69cd4"],
Cell[70738, 1842, 5161, 123, 736, "Code",ExpressionUUID->"489a244a-eaf0-445c-b8ee-d3b4fa5b4127"]
}, Closed]],
Cell[CellGroupData[{
Cell[75936, 1970, 408, 6, 66, "Section",ExpressionUUID->"b31b8c9e-1ce0-4973-b293-6871aad62ef4"],
Cell[76347, 1978, 1225, 37, 48, "Text",ExpressionUUID->"2112d5a8-9cce-474c-8d26-4f15842861da"],
Cell[77575, 2017, 10273, 253, 529, "Code",ExpressionUUID->"d410699a-3f33-406d-9a28-c929ecbfeaa9"],
Cell[87851, 2272, 5304, 163, 133, "Text",ExpressionUUID->"edbeea13-def3-4d44-9895-ae96bcc69a98"],
Cell[93158, 2437, 8761, 237, 423, "Code",ExpressionUUID->"001b9469-a80f-4f91-8d9d-64e9af133594"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[101968, 2680, 207, 4, 74, "Chapter",ExpressionUUID->"6f9d5194-0d6b-4db0-9a44-781034c2c0ab"],
Cell[CellGroupData[{
Cell[102200, 2688, 252, 4, 85, "Section",ExpressionUUID->"4bfb0916-ac38-4f01-88f4-a9ec13e18728"],
Cell[102455, 2694, 401, 11, 45, "Text",ExpressionUUID->"b54886c0-3d9a-40a9-bfc4-70514ba36b58"],
Cell[CellGroupData[{
Cell[102881, 2709, 10604, 178, 272, "Input",ExpressionUUID->"95a308b7-ffa5-4b8d-a44d-a89e9d8bd494"],
Cell[113488, 2889, 2016, 50, 216, "Print",ExpressionUUID->"2ec67e59-a533-40b2-8436-99574f4df8f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115541, 2944, 3823, 82, 156, "Input",ExpressionUUID->"544fa9d6-37e5-49de-8ff5-d908d258ed85"],
Cell[119367, 3028, 2743, 39, 44, "Output",ExpressionUUID->"b2193a79-2631-486e-8ad3-cd08922990df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122147, 3072, 3087, 76, 189, "Input",ExpressionUUID->"7f4a9780-508f-4507-ae46-3653f715ee87"],
Cell[125237, 3150, 2422, 47, 63, "Output",ExpressionUUID->"d4578b4e-9b66-426a-967c-92465cd7d68b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[127708, 3203, 174, 3, 85, "Section",ExpressionUUID->"0d880d98-ae4f-4dda-95c0-ff076e9552aa"],
Cell[CellGroupData[{
Cell[127907, 3210, 269, 4, 69, "Subsection",ExpressionUUID->"e4cb17b1-e6ff-4cfe-88fb-660d45cf7854"],
Cell[128179, 3216, 826, 22, 55, "Text",ExpressionUUID->"94fd55ee-28bc-48fa-9708-3485241047c9"],
Cell[CellGroupData[{
Cell[129030, 3242, 3439, 87, 342, "Input",ExpressionUUID->"fa1cf619-5326-443b-a242-edabe8b734e0"],
Cell[132472, 3331, 747, 16, 63, "Output",ExpressionUUID->"e21e95ee-7cab-4909-ba5f-03a6274687fa"]
}, Open  ]],
Cell[133234, 3350, 675, 19, 50, "Text",ExpressionUUID->"1bfff1e0-45d0-4946-81f6-dd94103795b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133946, 3374, 170, 3, 69, "Subsection",ExpressionUUID->"a942bdde-fcf1-410a-9428-62fb7670397c"],
Cell[134119, 3379, 278, 7, 45, "Text",ExpressionUUID->"289e4540-f209-43d4-902a-894445bc7e18"],
Cell[134400, 3388, 2356, 67, 243, "Input",ExpressionUUID->"d6c39cab-44c7-4e76-be6c-432fe0d268f2"],
Cell[136759, 3457, 457, 12, 50, "Text",ExpressionUUID->"54fa8d21-6d8f-4239-b852-93315175761a"],
Cell[CellGroupData[{
Cell[137241, 3473, 595, 17, 39, "Input",ExpressionUUID->"d169347b-4dc5-484f-89bd-cf75d04f3d27"],
Cell[137839, 3492, 883, 26, 68, "Output",ExpressionUUID->"604321b6-3d7b-4d23-9995-29bfd87f50fb"]
}, Open  ]],
Cell[138737, 3521, 427, 10, 45, "Text",ExpressionUUID->"c0631855-073a-4771-a03b-d06140cc0cf3"],
Cell[CellGroupData[{
Cell[139189, 3535, 296, 8, 39, "Input",ExpressionUUID->"411f0070-f5f4-4e59-a8fc-92d8cda3fbab"],
Cell[139488, 3545, 548, 18, 99, "Output",ExpressionUUID->"1e8c1af3-491b-490d-94e1-dd554b8dc422"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140085, 3569, 277, 5, 69, "Subsection",ExpressionUUID->"3ec3c105-a139-4b38-99c5-5ea6ee161cec"],
Cell[140365, 3576, 1623, 46, 81, "Text",ExpressionUUID->"dc3f1ba2-b3a7-49af-a629-5517c8c14f25"],
Cell[CellGroupData[{
Cell[142013, 3626, 3216, 86, 243, "Input",ExpressionUUID->"ed69960b-2f94-4c3b-bcab-2ae4ef1ef2d3"],
Cell[145232, 3714, 455, 14, 63, "Output",ExpressionUUID->"ae9bd24a-67d2-4f80-a1a1-2cd3019117a9"]
}, Open  ]],
Cell[145702, 3731, 190, 3, 45, "Text",ExpressionUUID->"cb13507e-2d2e-47a9-971e-1230aae04faf"],
Cell[CellGroupData[{
Cell[145917, 3738, 6401, 178, 408, "Input",ExpressionUUID->"bc6124d3-676a-4a4d-a750-ef020be81990"],
Cell[152321, 3918, 1288, 39, 191, "Output",ExpressionUUID->"1d8b6873-8217-4772-b797-58150865c95f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[153670, 3964, 330, 5, 66, "Section",ExpressionUUID->"c653d03f-1f2b-49b9-a98a-ff8af2466d3a"],
Cell[154003, 3971, 991, 23, 77, "Text",ExpressionUUID->"3d7ddeb7-b8f3-4280-91e8-40e37356ed9d"],
Cell[154997, 3996, 5307, 152, 394, "Input",ExpressionUUID->"db38be89-1217-484b-bbae-612a64d15773"],
Cell[CellGroupData[{
Cell[160329, 4152, 1488, 44, 98, "Input",ExpressionUUID->"c75df549-2c61-4656-876b-a3768b5ff7e7"],
Cell[161820, 4198, 955, 15, 44, "Output",ExpressionUUID->"5ca71957-a335-4dc0-84c9-b3656882e1a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162812, 4218, 4432, 118, 363, "Input",ExpressionUUID->"594bae8e-b410-4b60-b108-870343d2074f"],
Cell[167247, 4338, 1965, 42, 48, "Output",ExpressionUUID->"e5f72148-109b-4c6f-a1ae-18c16e5d77bb"],
Cell[169215, 4382, 1965, 42, 48, "Output",ExpressionUUID->"480e98be-7954-4c4e-9d7a-580ffb6d4a9f"],
Cell[171183, 4426, 1066, 16, 44, "Output",ExpressionUUID->"04ea541e-d568-4183-bae7-00d6364f89b7"]
}, Open  ]],
Cell[172264, 4445, 154, 3, 39, "Input",ExpressionUUID->"66936865-4c7e-4ebc-b2a3-0f816528536b"]
}, Closed]]
}, Open  ]]
}
]
*)


